The light MSSM Higgs boson mass for large $\tan\beta$ and complex input parameters

We discuss various improvements of the prediction for the light MSSM Higgs boson mass in the hybrid framework of the public code FeynHiggs, which combines fixed-order and effective field theory results. First, we discuss the resummation of logarithmic contributions proportional to the bottom-Yukawa coupling including two-loop $\Delta_b$ resummation. For large $\tan\beta$, these improvements can lead to large upward shifts of the Higgs mass compared to the existing fixed-order calculations. Second, we improve the implemented EFT calculation by fully taking into account the effect of $\mathcal{CP}$-violating phases. As a third improvement, we discuss the inclusion of partial N$^3$LL resummation. The presented improvements will be implemented into FeynHiggs.

==> anc/README.txt <==
The ancillary files include the following files:

- 2L threshold corrections to lambda
  - dLam_g32gb4.m -> threshold correction of O(gb^4 g3^2)
  - dLam_g32gt4.m -> threshold correction of O(gt^4 g3^2)
  - dLam_gb6.m    -> threshold correction of O(gb^6)
  - dLam_gt2gb4.m -> threshold correction of O(gb^4 gt^2)
  - dLam_gt4gb2.m -> threshold correction of O(gt^4 gb^2)
  - dLam_gt6.m    -> threshold correction of O(gt^6)

The Mathematica expressions consist of a two element list. The second element is
polynomial in Xt, Yt, Xb, Yb (and SB, CB, ...). The first element contains
replacement rules for the coefficients of the polynomial. The full expression
can be obtained e.g. by

dLam_g32gb4 = << dLam_g32gb4.m;
dLam_g32gb4[[2]] /. dLam_g32gb4[[1]]

- 2L corrections to Deltab
  - dmbcacf.m -> correction of O(C_A C_F)
  - dmbcfcf.m -> correction of O(C_F^2)
  - dmbtrcf.m -> correction of O(T_R C_F)
  - dmbcfew.m -> correction of O(C_F gt^2)

The full expressions can directly be accessed by e.g.

<< dmbcacf.m

- ReplRules.m -> replacement rules

----------------------------------------------------------------------------------

The following variables are used:

MSQ1     -> 1st generation left-handed sfermion soft SUSY-breaking parameter
MSU1     -> 1st generation up-type sfermion soft SUSY-breaking parameter
MSD1     -> 1st generation down-type sfermion soft SUSY-breaking parameter
MSQ2     -> 2nd generation left-handed sfermion soft SUSY-breaking parameter
MSU2     -> 2nd generation up-type sfermion soft SUSY-breaking parameter
MSD2     -> 2nd generation down-type sfermion soft SUSY-breaking parameter
MSQ3     -> 3rd generation left-handed sfermion soft SUSY-breaking parameter
MSU3     -> 3rd generation up-type sfermion soft SUSY-breaking parameter
MSD3     -> 3rd generation down-type sfermion soft SUSY-breaking parameter
MSQ      -> short hand for MSQ3
MSU      -> short hand for MSU3
MSD      -> short hand for MSD3
MA0      -> mass of A boson (can be replaced by mass of H+- boson
                             in CP-violating case)
MMUE     -> absolute value of Higgsino mass parameter
MGl      -> gluino mass
Q        -> matching scale
refscale -> reference scale used for normalization
AtAbs    -> absolute value of trilinear stop soft SUSY-breaking parameter At
XtAbs    -> absolute value of stop mixing parameter Xt = At - MUE*/TB
            (At: trilinear stop soft SUSY-breaking parameter,
             MUE: Higgsino mass parameter)
YtAbs    -> absolute value of Yt = Xt + MUE*/(SB*CB)
XbAbs    -> absolute value of stop mixing parameter Xb = Ab - MUE* TB
            (Ab: trilinear sbottom soft SUSY-breaking parameter)
YbAbs    -> absolute value of Yb = Xb + MUE*/(SB*CB)
TB       -> ratio of the vacuum expectation values (TB = v2/v1)
pXt      -> phase of Xt
pYt      -> phase of Yt
pXb      -> phase of Xb
pYb      -> phase of Yb
pM3      -> phase of gluino mass parameter
pAt      -> phase of trilinear stop soft SUSY-breaking parameter
pMUE     -> phase of Higgsino mass parameter

All other variables can be expressed in terms of the above listed variables
using the replacement rules defined in ReplRules.m.

The loop function Phi is defined on page 30
of https://arxiv.org/pdf/0907.4682.pdf .

The numerical implementation is included in ReplRules.m.


==> anc/ReplRules.m <==
FuncRepl = {LQ2 -> Log[rQ2], LSQ2 -> Log[rSQ2], LSU2 -> Log[rSU2], 
     LSD2 -> Log[rSD2], LMUE2 -> Log[rMUE2], LA02 -> Log[rA02], 
     LG2 -> Log[rG2], LSQ12 -> Log[rSQ12], LSD12 -> Log[rSD12], 
     LSU12 -> Log[rSU12], LSQ22 -> Log[rSQ22], LSD22 -> Log[rSD22], 
     LSU22 -> Log[rSU22], LSQ32 -> Log[rSQ32], LSD32 -> Log[rSD32], 
     LSU32 -> Log[rSU32], Li21m[x_] :> PolyLog[2, 1 - x], 
     rDen[x_, y_, z_] :> x^4 + y^4 + z^4 - 2*(x^2*y^2 + x^2*z^2 + y^2*z^2)}
 
MassRepl = {refscale2 -> refscale^2, rQ -> Q/refscale, rG -> MGl/refscale, 
     rG2 -> MGl^2/refscale^2, rSQ -> MSQ/refscale, rSU -> MSU/refscale, 
     rSD -> MSD/refscale, rMUE -> MMUE/refscale, rA0 -> MA0/refscale, 
     rQ2 -> Q^2/refscale^2, rSQ2 -> MSQ^2/refscale^2, 
     rSU2 -> MSU^2/refscale^2, rSD2 -> MSD^2/refscale^2, 
     rSQ1 -> MSQ1/refscale, rSU1 -> MSU1/refscale, rSD1 -> MSD1/refscale, 
     rSQ2 -> MSQ2/refscale, rSU2 -> MSU2/refscale, rSD2 -> MSD2/refscale, 
     rSQ3 -> MSQ3/refscale, rSU3 -> MSU3/refscale, rSD3 -> MSD3/refscale, 
     rSQ12 -> MSQ1^2/refscale^2, rSU12 -> MSU1^2/refscale^2, 
     rSD12 -> MSD1^2/refscale^2, rSQ22 -> MSQ2^2/refscale^2, 
     rSU22 -> MSU2^2/refscale^2, rSD22 -> MSD2^2/refscale^2, 
     rSQ32 -> MSQ3^2/refscale^2, rSU32 -> MSU3^2/refscale^2, 
     rSD32 -> MSD3^2/refscale^2, rMUE2 -> MMUE^2/refscale^2, 
     rA02 -> MA0^2/refscale^2, xSQU2 -> rSQ2 - rSU2, xSQD2 -> -rSD2 + rSQ2, 
     xSQM2 -> -rMUE2 + rSQ2, xSUM2 -> -rMUE2 + rSU2, xSDM2 -> -rMUE2 + rSD2, 
     xSDG2 -> -rG2 + rSD2, xSUG2 -> -rG2 + rSU2, xSQG2 -> -rG2 + rSQ2, 
     xSQD12 -> -rSD22 + rSQ12, xSQU12 -> rSQ12 - rSU22, 
     xSQ1G2 -> -rG2 + rSQ12, xSD1G2 -> -rG2 + rSD12, xSU1G2 -> -rG2 + rSU12, 
     xSQ1M2 -> -rMUE2 + rSQ12, xSD1M2 -> -rMUE2 + rSD12, 
     xSU1M2 -> -rMUE2 + rSU12, xSQD22 -> -rSD22 + rSQ22, 
     xSQU22 -> rSQ22 - rSU22, xSQ2G2 -> -rG2 + rSQ22, xSD2G2 -> -rG2 + rSD22, 
     xSU2G2 -> -rG2 + rSU22, xSQ2M2 -> -rMUE2 + rSQ22, 
     xSD2M2 -> -rMUE2 + rSD22, xSU2M2 -> -rMUE2 + rSU22, 
     xSQD32 -> -rSD32 + rSQ32, xSQU32 -> rSQ32 - rSU32, 
     xSQ3G2 -> -rG2 + rSQ32, xSD3G2 -> -rG2 + rSD32, xSU3G2 -> -rG2 + rSU32, 
     xSQ3M2 -> -rMUE2 + rSQ32, xSD3M2 -> -rMUE2 + rSD32, 
     xSU3M2 -> -rMUE2 + rSU32}
 
CosPhaseRepl = {cospdiffXtYt -> Cos[pXt - pYt], cospdiffXbYb -> 
      Cos[pXb - pYb], cospdiffXbYt -> Cos[pXb - pYt], 
     cospdiffXtYb -> Cos[pXt - pYb], cospdiffXtXbYtYb -> 
      Cos[pXb + pXt - pYb - pYt], cospdiffXbXt -> Cos[pXb - pXt], 
     cospdiffXbM3 -> Cos[pM3 - pXb], cospdiffXtM3 -> Cos[pM3 - pXt], 
     cospsumMUEM3 -> Cos[pM3 + pMUE], cospsumAtMUE -> Cos[pAt + pMUE]}
 
TrigRepl = {SB2 -> TB^2/(1 + TB^2), CB2 -> (1 + TB^2)^(-1), TB2 -> TB^2}
 
SU3GroupFactors = {CA -> 3, CF -> 4/3, TR -> 1/2, Nc -> 3}
 
Phi[(x_)?NumberQ, (y_)?NumberQ, (z_)?NumberQ] := 
    Module[{u, v, xp, xm, Lam, PhiTemp}, u[x1_, y1_, z1_] := x1/z1; 
      v[x1_, y1_, z1_] := y1/z1; Lam[x1_, y1_, z1_] := 
       Sqrt[(1 - u[x1, y1, z1] - v[x1, y1, z1])^2 - 4*u[x1, y1, z1]*
          v[x1, y1, z1]]; xp[x1_, y1_, z1_] := 
       (1/2)*(1 + (u[x1, y1, z1] - v[x1, y1, z1]) - Lam[x1, y1, z1]); 
      xm[x1_, y1_, z1_] := (1/2)*(1 - (u[x1, y1, z1] - v[x1, y1, z1]) - 
         Lam[x1, y1, z1]); PhiTemp[x1_, y1_, z1_] := (1/Lam[x1, y1, z1])*
        (2*Log[xp[x1, y1, z1]]*Log[xm[x1, y1, z1]] - Log[u[x1, y1, z1]]*
          Log[v[x1, y1, z1]] - 2*(PolyLog[2, xp[x1, y1, z1]] + 
           PolyLog[2, xm[x1, y1, z1]]) + Pi^2/3); 
      N[Piecewise[{{PhiTemp[x, y, z], x <= z && y <= z}, 
         {(z/x)*PhiTemp[z, y, x], z <= x && y <= x}}, 
        (z/y)*PhiTemp[z, x, y]]]]


==> anc/dLam_g32gb4.m <==
{{clam[3] -> (-16*g3^2*gb^4*k^2*
     ((2*LSQ2*rSQ2*xSQD2 + (LSD2 - LSQ2)*(2*(LSD2 - LSQ2)*rSQ2 + 
          (6 + 4*LQ2 - 3*LSD2 - LSQ2)*xSQD2)*xSQG2)/(xSQD2^2*xSQG2) - 
      ((2*LSD2*rSD2)/xSQD2 - (2*rG2*(LG2*rG2*(rSQ2 + xSDG2) + 
           (1 + LQ2)*xSDG2*xSQG2))/(rSD2*rSQ2*xSQG2))/xSDG2))/refscale2, 
  clam[5] -> -8*g3^2*gb^4*k^2*
    (LSD2^2*(3 + (2*rSD2*(rSD2 - 2*xSDG2))/xSDG2^2) - 
     2*LQ2*(1 - LQ2 + LSD2*(2 + rSD2^2/xSDG2^2) - ((1 + 2*LSD2)*rSD2)/xSDG2 - 
       xSDG2/rSD2 - rSQ2/xSQG2 - xSQG2/rSQ2) - 
     (3*LSD2*(rSQ2^2 + xSQD2^2 + 2*(xSDG2^2 + xSDG2*xSQD2) - 2*rSQ2*xSQG2))/
      xSDG2^2 - (LSQ2*((3 + 2*LQ2 - 2*LSQ2)*rSQ2*(rSQ2 - 2*xSQG2) + 
         (6 + 4*LQ2 - 3*LSQ2)*xSQG2^2) - 
       (xSDG2*xSQG2*(3*rSD2^2*rSQ2^2 - 6*rG2*rSQ2*(2*rSQ2^2 - 3*rSQ2*xSQD2 + 
             xSQD2^2) + rG2^2*(9*rSQ2^2 + (-11*rSQ2 - 2*xSDG2)*xSQD2 + 
             4*rSQ2*xSQG2)) - rG2^2*
          (LG2*(2*rG2*(rSQ2^3 + xSDG2^2*xSQD2 - rSQ2^2*(2*xSQD2 - xSQG2) + 
               rSQ2*(xSQD2 - 2*xSQG2)*xSQG2) - rSD2*rSQ2*(xSQD2^2 - 2*
                (LSQ2*xSDG2^2 + rSQ2*xSQD2 + LSD2*xSQG2^2) + 2*(rSQ2^2 + 
                 LQ2*(xSQD2^2 - 2*xSQD2*xSQG2 + 2*xSQG2^2)))) - 
           4*rSD2*rSQ2*(xSQG2^2*Li21m[rG2/rSD2] + xSDG2^2*Li21m[rG2/rSQ2])))/
        (rSD2*rSQ2*xSDG2^2))/xSQG2^2), 
  clam[1] -> (16*g3^2*gb^4*k^2*(xSQD2^2*((8 - 2*LG2 + 6*LQ2)*rSQ2^2 + 
        (1 - LG2 + LQ2)*xSQD2*xSQG2 + rSQ2*(-((7 - LG2 + 5*LQ2)*xSQD2) - 
          2*(1 - LG2 + LQ2)*xSQG2)) + rSD2*rSQ2*
       (LSD2^2*(4*rSQ2^2 + xSQD2*(-7*rSQ2 + 2*xSQD2 + xSQG2)) - 
        LSD2*(2*LSQ2*(2*rSQ2 - xSQD2)^2 - xSQD2*(6*(2 + LQ2)*rSQ2 - 7*xSQD2 - 
            2*(xSQG2 + LQ2*(xSQD2 + xSQG2)))) + 
        LSQ2*(LSQ2*(4*rSQ2^2 - xSQD2*(rSQ2 + xSQG2)) - 
          xSQD2*(6*(2 + LQ2)*rSQ2 - 3*xSQD2 - 2*(xSQG2 + LQ2*(xSQD2 + 
                xSQG2)))) - xSQD2*(xSQD2 - 2*xSQG2)*(Li21m[rG2/rSD2] - 
          Li21m[rG2/rSQ2]))))/(refscale2^2*rSD2*rSQ2*xSQD2^4), 
  clam[2] -> (32*g3^2*gb^4*k^2*refscale*rG*
     (8*rSD2 - 4*(2 + (2 - LG2 + LQ2)*(LSD2 - LSQ2))*rSQ2 + 
      ((6 - LSD2)*LSD2 - (2 - LSQ2)*LSQ2 - 2*LQ2*(2 - LSD2 + LSQ2))*xSQD2 - 
      2*((2*LG2 - LSD2 - LSQ2)*(LSD2 - LSQ2)*xSQG2 + (xSQD2 - 2*xSQG2)*
         (Li21m[rG2/rSD2] - Li21m[rG2/rSQ2]))))/(refscale2^2*xSQD2^3), 
  clam[4] -> (64*g3^2*gb^4*k^2*refscale*rG*
     (xSQG2*((LSD2 - LSQ2)*xSDG2 + 2*rG2*Li21m[rG2/rSD2]) + 
      rG2*(LG2*LQ2*xSQD2 - (LG2 + LQ2 - LSD2)*LSD2*xSQG2 + 
        xSDG2*((LG2 + LQ2 - LSQ2)*LSQ2 - 2*Li21m[rG2/rSQ2]))))/
    (refscale2*xSDG2*xSQD2*xSQG2)}, XbAbs^4*clam[1] + 
  cospdiffXbM3*XbAbs^3*clam[2] + XbAbs^2*clam[3] + 
  cospdiffXbM3*XbAbs*clam[4] + clam[5]}


==> anc/dLam_g32gt4.m <==
{{clam[1] -> (-32*g3^2*gt^4*k^2*refscale*rG*(-(LSQ2*(2*rSQ2 - xSQU2)) - 
      LSU2*xSQU2 + 2*(LSU2*rSQ2 + xSQU2))*(LSU2*rSU2*xSQG2 - LG2*rG2*xSQU2 - 
      LSQ2*rSQ2*xSUG2))/(refscale2^3*xSQG2*xSQU2^4*xSUG2), 
  clam[4] -> (16*g3^2*gt^4*k^2*
     (rSQ2*rSU2*(LSQ2^2*((rSQ2^2 - xSQG2^2)*xSQU2 - 2*rSQ2*xSQG2*
           (xSQG2 + xSQU2))*xSUG2^2 - LSU2^2*xSQG2^2*
         (rSU2*xSQU2*(rSU2 - 2*xSUG2) + (2*rSQ2 - 3*xSQU2)*xSUG2^2) + 
        LSQ2*(LSU2*(4*rSQ2*xSQG2^4 - 2*xSQG2^3*(4*rSQ2 + xSQG2)*xSQU2 + 
            2*xSQG2*(rSQ2^2 + 3*xSQG2^2)*xSQU2^2 - (rSQ2^2 - 2*rSQ2*xSQG2 + 
              3*xSQG2^2)*xSQU2^3) - xSQG2*xSQU2*xSUG2*
           (rSQ2*(4*xSQG2 - 3*xSQU2) - xSQG2*(7*xSQG2 - 6*xSQU2 + 
              6*LQ2*xSUG2)))) - xSQU2*(LSU2*rSQ2*rSU2*xSQG2*xSUG2*
         (7*xSQG2^2 + (-3*rSQ2 - 4*xSQG2)*xSQU2 + (-4*rSQ2 + 6*LQ2*xSQG2)*
           xSUG2) + rG2*(2*(1 + LQ2)*xSQG2^2*xSQU2*xSUG2^2 + 
          LG2*rG2*(2*xSQG2*xSQU2*xSUG2*(rSQ2 + xSUG2) + (LSQ2 - LSU2)*rSQ2*
             rSU2*(xSQU2^2 + 2*xSQG2*xSUG2))))))/(refscale2*rSQ2*rSU2*xSQG2^2*
     xSQU2^2*xSUG2^2), clam[6] -> 
   -(g3^2*gt^4*k^2*(48*LQ2^2 + 4*LQ2*(8 - 4*rG2*(rSQ2^(-1) + rSU2^(-1))) + 
      8*(3 + (LSQ2^2*(rSQ2^2 - 2*rSQ2*xSQG2 + 3*xSQG2^2))/xSQG2^2 - 
        rG2*(2*(rSQ2^(-1) + rSU2^(-1)) + xSQG2^(-1) + xSUG2^(-1)) - 
        LSQ2*(1 + 6*LQ2 + (3*rSQ2^2 - 7*rSQ2*xSQG2 + 6*xSQG2^2 + 
            (LSU2*(2*rSQ2*(rSQ2 - 2*xSQG2)*xSQG2^2 - (rSQ2^2 - 2*rSQ2*xSQG2 - 
                 xSQG2^2)*(2*xSQG2 - xSQU2)*xSQU2))/xSUG2^2)/xSQG2^2 - 
          rSU2/xSUG2) + (LSU2^2*(rSQ2^2 - 2*rSQ2*xSQG2 + xSQU2^2 + 
            2*xSQU2*xSUG2 + 3*xSUG2^2) - (LSU2*(3*rSU2^2*xSQU2 + 
             rSU2*(3*rSQ2 - 7*xSQG2 - 3*xSQU2)*xSUG2 - 
             (rSQ2 - (7 + 6*LQ2)*xSQG2)*xSUG2^2))/xSQG2 - 
          (LG2*rG2^2*(rSQ2*(4*xSQG2^3 - (3 - LSQ2 + LSU2)*rSU2*xSQU2^2 - 2*
                xSQG2*xSQU2*((LSQ2 - LSU2)*rSU2 + 2*xSQU2)) + 
             xSQG2*(-6*rSQ2^2*xSUG2 - 2*xSQU2*xSUG2^2)))/(rSQ2*rSU2*xSQG2^2))/
         xSUG2^2) + 32*rG2^2*(Li21m[rG2/rSQ2]/xSQG2^2 + 
        Li21m[rG2/rSU2]/xSUG2^2))), 
  clam[2] -> (8*g3^2*gt^4*k^2*(2*xSQG2*xSQU2^2*xSUG2*(5*rSQ2^2*rSU2^2 + 
        (rG2^3 - 5*rG2*rSQ2*rSU2)*(2*rSQ2 - xSQU2) + 
        rG2^2*(3*rSQ2^2 - 3*rSQ2*xSQU2 - xSQU2^2) + 
        LQ2*xSQG2*(8*rSQ2^2 + rSQ2*(-2*xSQG2 - 7*xSQU2) + xSQG2*xSQU2)*
         xSUG2) + LG2*rG2*xSQU2*(4*rG2^3*(rSQ2^3 - rSU2^3) - 
        2*xSQU2*((rG2^4 + rSQ2^2*rSU2^2)*(2*rSQ2 - xSQU2) + 
          rG2^2*(2*rSQ2 - xSQU2)^3 - rG2*rSQ2*rSU2*(6*rSQ2^2 - 6*rSQ2*xSQU2 + 
            xSQU2^2)) + (LSQ2 - LSU2)*rG2*rSQ2*rSU2*(2*rSQ2 - xSQU2)*
         (xSQU2^2 + 2*xSQG2*xSUG2)) - rSQ2*rSU2*
       (LSU2^2*xSQG2^2*(2*rG2^3*xSQU2 - rSU2*(4*rSQ2^2*xSQU2 + 
            xSQU2^2*(3*xSQU2 + 8*xSUG2) + rSQ2*(8*xSQG2^2 - xSQU2*(15*xSQU2 + 
                26*xSUG2)))) + LSQ2*(LSU2*(2*rSQ2 - xSQU2)*
           (8*rSQ2*xSQG2^4 - 4*xSQG2^3*(4*rSQ2 + xSQG2)*xSQU2 + 
            2*xSQG2*(rSQ2^2 + 2*rSQ2*xSQG2 + 5*xSQG2^2)*xSQU2^2 - 
            (rSQ2^2 - 2*rSQ2*xSQG2 + 5*xSQG2^2)*xSQU2^3) - 
          LSQ2*(rSQ2^2*(8*xSQG2^2 + 4*xSQG2*xSQU2 + xSQU2^2) - 
            2*xSQU2*(rSQ2^3 + xSQG2^3 + rSQ2*xSQG2*(xSQG2 + xSQU2)))*
           xSUG2^2 + xSQU2*xSUG2*((2*rSQ2^2 - 5*rSQ2*xSQG2 + 6*xSQG2^2)*
             xSQU2^2 - xSQG2^2*(4*(rSQ2^2 + xSQG2^2) + 6*LQ2*xSQU2*xSUG2 + 
              xSQG2*(3*xSQU2 + 4*LQ2*xSUG2) - 2*rSQ2*(13*xSQG2 - 9*xSQU2 + 
                8*LQ2*xSUG2)))) + xSQG2*xSQU2*
         (LSU2*(4*rG2^4 + rG2^3*(10*rSQ2 - 7*xSQU2) - 3*rSQ2*rSU2^2*
             (6*rSQ2 - 5*xSQU2) + rG2*rSU2*(54*rSQ2^2 - 63*rSQ2*xSQU2 + 
              16*xSQU2^2) - rG2^2*(50*rSQ2^2 - 73*rSQ2*xSQU2 + 29*xSQU2^2) - 
            2*LQ2*xSQG2*(8*rSQ2 - 2*xSQG2 - 3*xSQU2)*xSUG2^2) + 
          2*xSQG2*(2*xSQG2 - xSQU2)*xSUG2^2*(Li21m[rG2/rSQ2] - 
            Li21m[rG2/rSU2])))))/(refscale2^2*rSQ2*rSU2*xSQG2^2*xSQU2^4*
     xSUG2^2), clam[3] -> (32*g3^2*gt^4*k^2*refscale*rG*
     (2*LG2*LSQ2*rG2*xSQU2^2 + (2*LSQ2^2*rSQ2 - (4 + 2*LQ2 - LSQ2)*(2 + LSQ2)*
         xSQG2)*xSQU2*xSUG2 + 
      xSQG2*(LSU2^2*(2*xSQG2^2 + (2*rSQ2 - 3*xSQG2 - xSQU2)*xSQU2) - 
        2*LSQ2*(2*LG2*rG2 - 2*(2 + LQ2)*rSQ2 + LSQ2*xSQG2)*xSUG2) - 
      2*(LSU2*(xSQU2*(2*LSQ2*rSQ2*xSQG2 + (LG2*rG2 - LSQ2*(rSQ2 + xSQG2))*
             xSQU2) - xSQG2*(2*LG2*rG2 - 2*(2 + LQ2)*rSQ2 + (3 + LQ2)*xSQU2)*
           xSUG2) + xSQG2*(2*xSQG2 - xSQU2)*xSUG2*(Li21m[rG2/rSQ2] - 
          Li21m[rG2/rSU2]))))/(refscale2^2*xSQG2*xSQU2^3*xSUG2), 
  clam[5] -> (32*g3^2*gt^4*k^2*refscale*rG*
     (LSU2*(LSU2*rSU2*xSQG2 - LSQ2*rG2*xSQU2) + 
      xSUG2*(-(LSQ2^2*rSQ2) - 2*(1 + LQ2 - LSQ2 - LSU2)*(LSQ2 - LSU2)*xSQG2 - 
        4*rG2*Li21m[rG2/rSQ2]) + rG2*(LG2*(LSQ2 - LSU2)*(2*xSQG2 - xSQU2) + 
        4*xSQG2*Li21m[rG2/rSU2])))/(refscale2*xSQG2*xSQU2*xSUG2)}, 
 cospdiffXtM3*XtAbs^5*clam[1] + XtAbs^4*clam[2] + 
  cospdiffXtM3*XtAbs^3*clam[3] + XtAbs^2*clam[4] + 
  cospdiffXtM3*XtAbs*clam[5] + clam[6]}


==> anc/dLam_gb6.m <==
{{clam[15] -> gb^6*k^2*(5*(1 + LQ2^2) - 2*(2 - LSD2)*LSD2 + 
     2*LQ2*(5 - 2*LSD2 - 3*LSQ2) - 3*(2 - LSQ2)*LSQ2)*Nc, 
  clam[3] -> -((gb^6*k^2*(1 - LA02 + LQ2)*Nc*rA02*
      (6*(LSD2 - LSQ2)*rSD2*rSQ2^2 + xSQD2*(6*rSQ2^2 - 3*rSQ2*xSQD2 - 
         xSQD2^2)))/(refscale2^2*rSD2*rSQ2*xSQD2^4)), 
  clam[14] -> -(gb^6*k^2*Nc*(5/2 - 4*LQ2^2 + rSD2*(rSQ2^(-1) - xSDM2^(-1)) + 
      rMUE2*(LMUE2*(4/rSD2 + ((3 + 2*LQ2)*rSD2 + (-5 - 2*LQ2)*xSDM2)/
           xSDM2^2 + 2*(rSQ2^(-1) + ((3 + 2*LQ2 - 2*LSQ2)*rMUE2)/xSQM2^2)) - 
        2*(rSQ2^(-1) + xSQM2^(-1))) - LSQ2^2*(1 - (4*rMUE2^2)/xSQM2^2) - 
      LQ2*(7 - (2*rSD2)/xSDM2 + (2*(rSQ2 - 2*xSQM2))/rSD2 + 
        (xSQD2 - 2*xSQM2)/rSQ2 - (4*rSQ2)/xSQM2) - 
      (2*rSQ2 + LSQ2*(5*rSQ2 - 3*xSQD2) - 4*xSQM2 + 
        (2*LSQ2*rSD2*rSQ2*((3 + 2*LQ2)*rSQ2 - 4*(1 + LQ2)*xSQM2))/xSQM2^2)/
       rSD2 - LSD2*(2*LSQ2 - xSQD2/rSQ2 + ((3 + 2*LMUE2)*rMUE2^2 + 
          2*LQ2*(rSQ2^2 - xSDM2^2 + 2*xSDM2*xSQD2 + xSQD2^2 - 2*rSQ2*xSQM2))/
         xSDM2^2) + ((xSDM2^2 + 4*xSDM2*xSQD2 + 
         2*(rSQ2^2 + xSQD2^2 - 2*rSQ2*xSQM2))*(LSD2^2 + 2*Li21m[rMUE2/rSD2]))/
       xSDM2^2 - (2 - (8*rMUE2^2)/xSQM2^2)*Li21m[rMUE2/rSQ2])), 
  clam[9] -> 
   (gb^6*k^2*Nc*(4*(((LSD2 - LSQ2)*Nc*(LSD2*rSD2 - LSQ2*rSQ2 + 
           (1 + LQ2)*xSQD2))/xSQD2^2 + LMUE2*rMUE2*
         ((rSQ2 + xSQD2)/(rSQ2^2*xSQD2 - rSQ2*xSQD2^2) - 1/(xSDM2*xSQM2))) + 
      (2*(LSD2^2*(2*rSD2 - xSQM2) + LSQ2^2*(3*rSQ2 + xSQM2) + 
         LSQ2*(((4 - LQ2 - 5*LSD2)*rSD2*rSQ2 - 6*rSQ2^2 + 
             (-2*(LQ2 - LSD2)*rSD2 + 3*rSQ2)*xSQD2 + xSQD2^2)/rSD2 + 
           (2*(rSD2 - rSQ2)*rSQ2)/xSQM2 - 2*(1 + LQ2)*xSQM2) + 
         ((xSQD2*((2 + LQ2)*rSQ2^2 + xSQD2*(-3*rSQ2 - (1 + LQ2)*(xSQD2 - 
                  2*xSQM2)) + 2*rSQ2*(LQ2*xSDM2 + xSQM2)))/rSD2 - 
           (LSD2*((2*rSQ2 + xSDM2)*xSQD2^2 + rSQ2*(-2*(rSQ2 + xSDM2)*xSQM2 - 
                LQ2*xSDM2*(rSQ2 + 2*(xSQD2 + xSQM2)))))/xSDM2)/rSQ2 - 
         2*xSQM2*(Li21m[rMUE2/rSD2] - Li21m[rMUE2/rSQ2])))/xSQD2^2))/
    refscale2, clam[4] -> 
   -((gb^6*k^2*Nc*(4*Nc*((LSD2 - LSQ2)*(2*rSQ2 - xSQD2) + 2*xSQD2)*
        (LSD2*rSD2 - LSQ2*rSQ2 + (1 + LQ2)*xSQD2) + 
       LSD2^2*(8*rSQ2^2 - 12*rSQ2*xSQD2 + 5*xSQD2^2 - 3*xSQM2^2) + 
       LSQ2^2*(14*rSQ2^2 - 6*rSQ2*xSQD2 - xSQD2^2 + 3*xSQM2^2) + 
       (-(xSQD2*(2*(11 + 3*LQ2)*LSQ2*rSQ2^3 - (8 + 27*LSQ2 + 
              6*LQ2*(1 + 2*LSQ2))*rSQ2^2*xSQD2 + 
            (11 + 7*LSQ2 + LQ2*(9 + 6*LSQ2))*rSQ2*xSQD2^2 - 
            (1 + LQ2)*xSQD2^3)) + 2*LMUE2*rMUE2*(-xSQD2^3 + 
           3*((LSD2 - LSQ2)*rMUE2*rSD2*rSQ2 + rSQ2^2*xSQD2)) - 
         2*((1 + LQ2)*xSQD2^3 + 3*((2 + LQ2)*rSQ2*xSQD2^2 + 
             (3 + 2*LQ2)*rSQ2^2*(LSQ2*rSQ2 - (1 + LSQ2)*xSQD2)))*xSQM2 + 
         LSD2*rSD2*(rSD2*((16 + 6*LQ2)*rSQ2 - xSQD2)*xSQD2 + 
           rSQ2*(-2*LSQ2*(11*rSQ2^2 - 9*rSQ2*xSQD2 + 2*xSQD2^2) + 
             6*((3 + 2*LQ2)*rSQ2 - xSQD2)*xSQM2)))/(rSD2*rSQ2) + 
       2*(xSQD2^2 - 3*xSQM2^2)*(Li21m[rMUE2/rSD2] - Li21m[rMUE2/rSQ2])))/
     (refscale2^2*xSQD2^4)), clam[5] -> 
   (2*gb^6*k^2*Nc*((1 + LQ2)*xSQD2^4 + 
      xSQD2^3*((25 + 13*LQ2 + LSD2 + 6*LSQ2)*rSQ2 - LSD2*xSQD2) + 
      2*rSQ2^2*((LSD2 - LSQ2)^2*Nc*rSD2^2 + 
        ((2*LSD2^2 + LSQ2*(6*LQ2 - 4*LSQ2 - Nc) - LSD2*(12 + 6*LQ2 - 2*LSQ2 - 
              Nc))*rSD2 + 12*LSQ2*rSQ2)*xSQD2) - 
      rSQ2*xSQD2^2*(4*(6 + 3*LQ2 + 8*LSQ2)*rSQ2 + 
        rSD2*(LSD2^2 + LSQ2*(7*LQ2 - 6*LSQ2 - Nc) - 
          LSD2*(20 + 7*LQ2 - 5*LSQ2 - Nc) - 3*Li21m[rSD2/rSQ2]))))/
    (refscale2^2*rSD2*rSQ2*xSQD2^4), 
  clam[1] -> -((gb^6*k^2*Nc*(Nc*((LSD2 - LSQ2)*(2*rSQ2 - xSQD2) + 2*xSQD2)*
        (2*(LSD2 - LSQ2)*rSD2*rSQ2 + (2*rSQ2 - xSQD2)*xSQD2) + 
       (xSQD2^2*(2*(6 + 3*LQ2 + 4*LSD2 - 7*LSQ2)*(LSD2 - LSQ2)*rSQ2^3 - 
          (LSD2*(13 + 6*LQ2 + 14*LSD2) - (7 + 6*LQ2 + 34*LSD2)*LSQ2 + 
            20*LSQ2^2)*rSQ2^2*xSQD2 + 3*(2*(LSD2 - LSQ2)^2 + LSQ2)*rSQ2*
           xSQD2^2 + LSD2*xSQD2^3))/(rSD2*rSQ2) + 
       xSQD2^3*(10 + 4*LQ2 + (1 + LQ2)*((2*rSQ2)/rSD2 + xSQD2/rSQ2) - 
         6*Li21m[rSD2/rSQ2])))/(refscale2^3*xSQD2^6)), 
  clam[10] -> 
   (gb^6*k^2*Nc*(-((2 + 6*LSD2^2 + 19*LSQ2 - LSD2*(19 + 18*LQ2 - 6*LSQ2 + 
           Nc) + 2*LQ2*(9*LSQ2 + Nc) - LSQ2*(12*LSQ2 + Nc))*xSQD2^2) - 
      ((1 + LQ2 - LSD2)*xSQD2^3)/rSQ2 + 
      2*((rSQ2^2*((1 + LQ2 - LSQ2 + (2*LQ2 - LSD2 - LSQ2)*(LSD2 - LSQ2)*Nc)*
            rSD2 - (1 + LQ2 - LSQ2)*rSQ2))/rSD2 + 
        (1 + LQ2 + (-2 - LQ2)*LSD2 + (1 + LQ2 + LSD2)*LSQ2 - LSQ2^2 + 
          (2*LQ2 - LSD2 - LSQ2)*(1 - LSD2 + LSQ2)*Nc)*rSQ2*xSQD2) + 
      6*xSQD2^2*Li21m[rSD2/rSQ2]))/(refscale2*xSQD2^3), 
  clam[12] -> 
   -((gb^6*k^2*Nc*((2*rSD2^2 + LSQ2*rSQ2*(2*rA02 - 5*rSQ2 + 3*xSQD2) - 
         LA02*(rSQ2*(3*rA02 + rSQ2) - (rA02 + 2*rSQ2)*xSQD2 - xSQD2^2) + 
         rSD2*((4 + 6*LQ2)*rSQ2 - 2*LQ2*xSQD2 + LSD2*(rA02 + 3*xSQD2)) + 
         (LA02*(rA02^2*(3*rA02 - 17*rSQ2)*rSQ2 - rA02*(rA02^2 - 16*rA02*
                rSQ2 - 4*rSQ2^2)*xSQD2 - (5*rA02^2 - 7*rA02*rSQ2 - rSQ2^2)*
              xSQD2^2 - (5*rA02 + 2*rSQ2)*xSQD2^3 - xSQD2^4) - 
           LSD2*rSD2*(rA02^3 - rA02^2*(4*rSQ2 - 5*xSQD2) - 
             5*rA02*(2*rSQ2^2 - xSQD2^2) - xSQD2*(2*rSQ2^2 - 4*rSQ2*xSQD2 - 
               xSQD2^2)) - LSQ2*rSQ2*(2*rA02^3 - rA02^2*(13*rSQ2 - 7*xSQD2) + 
             xSQD2*(2*rSQ2^2 - 5*rSQ2*xSQD2 + xSQD2^2) + 
             2*rA02*(5*rSQ2^2 - 3*rSQ2*xSQD2 + xSQD2^2)))/
          rDen[rA0, rSD, rSQ])/(2*rSD2^2*rSQ2) - 
       (Phi[rA02, rSQ2, rSD2]*(2*rA02^4 - 8*rA02^3*(2*rSQ2 - xSQD2) - 
          2*rA02*xSQD2*(rSQ2^2 + 6*rSQ2*xSQD2 - 3*xSQD2^2) - 
          xSQD2^2*(rSQ2^2 - 2*rSQ2*xSQD2 - xSQD2^2) + 
          rA02^2*(27*rSQ2^2 - 22*rSQ2*xSQD2 + 7*xSQD2^2) - 
          (6*rA02^2 - 24*rA02*rSQ2 - rSQ2^2 + 2*(6*rA02 + rSQ2)*xSQD2 + 
            5*xSQD2^2)*rDen[rA0, rSD, rSQ] + 4*rDen[rA0, rSD, rSQ]^2))/
        (2*rSD2^3*rDen[rA0, rSD, rSQ])))/refscale2), 
  clam[13] -> (gb^6*k^2*Nc*(2*Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2) - 
        rDen[rA0, rSD, rSD]) + 
      (rSD2*(rSQ2*((3 + 6*LA02^2 + 16*LQ2^2 - 4*(2 - LSD2)*LSD2 - 
             6*(2 - LSQ2)*LSQ2 + 2*(LA02*(7 - 6*LQ2) + LQ2*(3 - 4*LSD2 - 
                 6*LSQ2) + Pi^2))*rSD2*rSQ2 - 2*(1 - LA02 + LQ2)*rA02*
            (3*rSQ2 - xSQD2)) + 2*rSD2*Phi[rA02, rSQ2, rSQ2]*
          (rA02*(2*rA02 - 11*rSQ2) - 2*rDen[rA0, rSQ, rSQ])))/rSQ2^2))/
    (2*rSD2^2), clam[7] -> 
   -((gb^6*k^2*Nc*((((LSD2 - LSQ2)*(LA02 - 2*(LQ2 + LSD2) + 3*LSQ2)*rSD2^2 - 
           2*LSD2*rSD2*rSQ2 + 2*LSQ2*rSQ2^2 - 
           (2*LSQ2*rA02 + (2*(1 + LQ2) + 3*LSD2 - 2*LSQ2)*rSD2 - 
             LA02*(2*rA02 + rSQ2))*xSQD2 - (2*(1 + LA02 + LQ2) - LSD2)*
            xSQD2^2 + ((2 - LA02 + 2*LQ2 - LSD2)*xSQD2^3)/rSQ2 - 
           Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2) - rDen[rA0, rSD, 
              rSD]))/xSQD2^2 + 
         (-(LA02*(rA02 - xSQD2)*((rA02 + 2*rSQ2)*xSQD2^2 + xSQD2^3 + 
              rSQ2*(rA02*(2*rA02 - 9*rSQ2) + (4*rA02 - rSQ2)*xSQD2))) + 
           LSD2*rSD2*(-((rA02^2 - 14*rA02*rSQ2 + 2*rSQ2^2)*xSQD2) + xSQD2^3 + 
             rSQ2*(rA02*(5*rA02 - 22*rSQ2) + 5*xSQD2^2)) + 
           2*LSQ2*rSQ2*(rA02^3 - rA02^2*(7*rSQ2 - 4*xSQD2) + 
             xSQD2*(rSQ2^2 - 3*rSQ2*xSQD2 + xSQD2^2) + 
             rA02*(11*rSQ2^2 - 14*rSQ2*xSQD2 + 6*xSQD2^2)))/
          (rSQ2*xSQD2*rDen[rA0, rSD, rSQ]))/rSD2^2 + 
       ((Phi[rA02, rSQ2, rSD2]*(3*(rSQ2 - 3*xSQD2)*(rA02^2 + xSQD2^2) - 
            rA02*(17*rSQ2^2 - 52*rSQ2*xSQD2 + 23*xSQD2^2) + 
            (xSQD2*(2*rA02^4 - 8*rA02^3*(2*rSQ2 - xSQD2) - 2*rA02*
                (3*rSQ2 - xSQD2)*xSQD2*(rSQ2 + xSQD2) - xSQD2^2*(rSQ2^2 - 
                 2*rSQ2*xSQD2 - xSQD2^2) + rA02^2*(31*rSQ2^2 - 30*rSQ2*
                  xSQD2 + 11*xSQD2^2)))/rDen[rA0, rSD, rSQ] - 
            (3*rSQ2 - 7*xSQD2)*rDen[rA0, rSD, rSQ]))/rSD2^3 - 
         (Phi[rA02, rSQ2, rSQ2]*(rA02*(2*rA02 - 11*rSQ2) - 
            2*rDen[rA0, rSQ, rSQ]))/rSQ2^2)/xSQD2^2))/refscale2^2), 
  clam[11] -> (2*gb^6*k^2*Nc*((6 - LA02 + 6*LQ2 - 2*LSD2 - 3*LSQ2)*
       (LSD2 - LSQ2) - (Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2) - 
          rDen[rA0, rSD, rSD]) + Phi[rA02, rSQ2, rSD2]*(rA02^2 - rSQ2*xSQD2 + 
          2*xSQD2^2 + rA02*(-5*rSQ2 + 3*xSQD2) - rDen[rA0, rSD, rSQ]))/
       rSD2^2 + (Phi[rA02, rSQ2, rSQ2]*(rA02*(2*rA02 - 11*rSQ2) - 
         2*rDen[rA0, rSQ, rSQ]))/rSQ2^2))/(refscale2*xSQD2), 
  clam[2] -> 
   -((gb^6*k^2*Nc*(((Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2)*xSQD2 + 
            (4*rSQ2 - 5*xSQD2)*rDen[rA0, rSD, rSD]))/xSQD2^4 - 
         ((LA02*xSQD2^2*(5*rSQ2^2 - 10*rSQ2*xSQD2 + 3*xSQD2^2 + rA02*
                (rSQ2 + xSQD2)) + rSQ2*(LSQ2*(12*(2 + LQ2)*rSQ2^2*
                  (rSQ2 - 2*xSQD2) - (2*rA02 - (31 + 12*LQ2)*rSQ2)*xSQD2^2 - 
                 5*xSQD2^3) + rSD2^2*(2*(4*LSD2^2 + 7*LSQ2^2)*(rA02 - 
                   2*rSQ2) + 6*(LA02*(LSD2 - LSQ2)*(rA02 - xSQD2) + 
                   (2*LSD2^2 + LSQ2^2)*xSQD2))) + 
             rSD2*((LSD2*(rA02 - 18*rSQ2) + 6*(3 + LQ2)*rSQ2)*xSQD2^2 + 
               (2*(1 + LQ2) + LSD2)*xSQD2^3 - 2*rSQ2*(6*(2 + LQ2)*rSQ2*
                  xSQD2 + LSD2*(LSQ2*rSD2*(11*rA02 - 22*rSQ2 + 9*xSQD2) + 
                   6*rSQ2*((2 + LQ2)*rSQ2 - (3 + LQ2)*xSQD2)))))/xSQD2^4 - 
           (LA02*(rA02^2*(rA02 - 5*rSQ2)*rSQ2 + rA02*(rA02^2 - 4*rA02*rSQ2 + 
                 12*rSQ2^2)*xSQD2 + (3*rA02^2 - 11*rA02*rSQ2 + 5*rSQ2^2)*
                xSQD2^2 + 5*(rA02 - 2*rSQ2)*xSQD2^3 + 3*xSQD2^4) + 
             LSD2*rSD2*(rA02^3 - rA02^2*(10*rSQ2 - 3*xSQD2) + xSQD2*
                (10*rSQ2^2 - 18*rSQ2*xSQD2 + 3*xSQD2^2) + rA02*(26*rSQ2^2 - 
                 20*rSQ2*xSQD2 + 5*xSQD2^2)) - LSQ2*rSQ2*
              (-(rA02^2*(15*rSQ2 - 9*xSQD2)) + xSQD2*(10*rSQ2^2 - 
                 23*rSQ2*xSQD2 + 11*xSQD2^2) + 2*(rA02^3 + rA02*(13*rSQ2^2 - 
                   17*rSQ2*xSQD2 + 7*xSQD2^2))))/(xSQD2^2*rDen[rA0, rSD, 
              rSQ]))/(2*rSQ2))/rSD2^2 - 
       ((Phi[rA02, rSQ2, rSD2]*(xSQD2^2*(2*rA02^4 - 8*rA02^3*(2*rSQ2 - 
                xSQD2) - 2*rA02*xSQD2*(rSQ2^2 + 6*rSQ2*xSQD2 - 3*xSQD2^2) - 
              xSQD2^2*(5*rSQ2^2 - 10*rSQ2*xSQD2 + 3*xSQD2^2) + 
              rA02^2*(31*rSQ2^2 - 30*rSQ2*xSQD2 + 11*xSQD2^2)) + 
            xSQD2*(2*rA02*(5*rA02 - 22*rSQ2)*rSQ2 - (16*rA02^2 - 
                92*rA02*rSQ2 + 11*rSQ2^2)*xSQD2 - 4*(9*rA02 - 8*rSQ2)*xSQD2^
                2 - 27*xSQD2^3)*rDen[rA0, rSD, rSQ] + 
            (22*rSQ2^2 - 54*rSQ2*xSQD2 + 36*xSQD2^2)*rDen[rA0, rSD, rSQ]^2))/
          (2*rSD2^3*rDen[rA0, rSD, rSQ]) + (Phi[rA02, rSQ2, rSQ2]*
           (rA02*(2*rA02 - 11*rSQ2)*xSQD2 - (7*rSQ2 + 2*xSQD2)*
             rDen[rA0, rSQ, rSQ]))/rSQ2^2)/xSQD2^4))/refscale2^3), 
  clam[6] -> (gb^6*k^2*Nc*(4*(LSD2 - LSQ2)*(3*LA02*rA02 - 
        (LSD2 + 2*LSQ2)*(rA02 - 2*rSQ2) - 6*(2 + LQ2)*rSQ2) - 
      2*(24 + 2*LSD2^2 - LSD2*(18 - LA02 - LSQ2) + (6 - LA02 - 3*LSQ2)*LSQ2 + 
        6*LQ2*(2 - LSD2 + LSQ2))*xSQD2 + 
      (2*(Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2)*xSQD2 + 
           (2*rSQ2 - 3*xSQD2)*rDen[rA0, rSD, rSD]) + Phi[rA02, rSQ2, rSD2]*
          (xSQD2*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + rA02*(-5*rSQ2 + 3*
                xSQD2)) + (2*rSQ2 - 3*xSQD2)*rDen[rA0, rSD, rSQ])))/rSD2^2 + 
      (Phi[rA02, rSQ2, rSQ2]*(2*rA02*(2*rA02 - 11*rSQ2)*xSQD2 - 
         4*(2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]))/rSQ2^2))/
    (refscale2^2*xSQD2^3), clam[8] -> 
   -((gb^6*k^2*Nc*((xSQD2*Phi[rA02, rSD2, rSD2]*(rA02*(rA02 - 6*rSD2) - 
          rDen[rA0, rSD, rSD]))/rSD2^2 - (2*(1 - LA02 + LQ2)*rA02*xSQD2^2 + 
         rSQ2*((LSD2 - LSQ2)*rSD2*((2 - LA02 + 2*LQ2 - LSQ2)*rA02 - 
             2*(2 + LQ2 - LSQ2)*rSQ2) + (2*(1 - LA02 + LQ2)*rA02 - 
             (4 + 2*LSD2^2 - LSD2*(8 - LA02 - LSQ2) + (6 - LA02 - 3*LSQ2)*
                LSQ2 + LQ2*(2 - 6*LSD2 + 6*LSQ2))*rSD2)*xSQD2) + 
         rSQ2*Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ])/(rSD2*rSQ2) - 
       (Phi[rA02, rSQ2, rSQ2]*(rA02*(2*rA02 - 11*rSQ2)*xSQD2 - 
          (rSQ2 + 2*xSQD2)*rDen[rA0, rSQ, rSQ]))/rSQ2^2))/
     (refscale2*xSQD2^2))}, XbAbs^6*clam[1] + (SB2*XbAbs^4*YbAbs^2*clam[2])/
   CB2 + XbAbs^4*((SB2*clam[3])/CB2 + clam[4]/CB2 + clam[5]) + 
  (cospdiffXbYb*SB2*XbAbs^3*YbAbs*clam[6])/CB2 + 
  (SB2*XbAbs^2*YbAbs^2*clam[7])/CB2 + 
  XbAbs^2*((SB2*clam[8])/CB2 + clam[9]/CB2 + clam[10]) + 
  (cospdiffXbYb*SB2*XbAbs*YbAbs*clam[11])/CB2 + (SB2*YbAbs^2*clam[12])/CB2 + 
  (SB2*clam[13])/CB2 + clam[14]/CB2 + clam[15]}


==> anc/dLam_gt2gb4.m <==
{{clam[28] -> (gb^4*gt^2*k^2*(1 - LA02 + LQ2)*Nc*rA02*
     (2*(LSD2 - LSQ2)*rSQ2*(3*rSQ2 - 2*xSQD2) + (6*rSQ2 - xSQD2)*xSQD2))/
    (refscale2^2*rSQ2*xSQD2^4), 
  clam[3] -> (2*gb^4*gt^2*k^2*Nc*((LSD2 - LSQ2)*rSQ2 + xSQD2)*
     ((LSQ2 - LSU2)*rSU2 - xSQU2))/(refscale2^2*xSQD2^2*xSQU2^2), 
  clam[36] -> (2*gb^4*gt^2*k^2*Nc*((LA02 - LSQ2)*(LSD2 - LSQ2) + 
      ((rA02 - xSQD2)*Phi[rA02, rSQ2, rSD2])/rSD2 - 
      (rA02*Phi[rA02, rSQ2, rSQ2])/rSQ2))/(refscale2*xSQD2), 
  clam[40] -> -2*gb^4*gt^2*k^2*Nc*(LQ2^2 - LQ2*LSD2 + LSD2^2 - 
     (2 + LQ2 + LSD2)*LSQ2 + LSQ2^2 - 2*rMUE2*((LMUE2 - LSD2)/xSDM2 + 
       LMUE2/xSQM2) + 2*((LSQ2*rSQ2)/xSQM2 + Li21m[rMUE2/rSD2] + 
       Li21m[rMUE2/rSQ2])), clam[34] -> 
   (-2*gb^4*gt^2*k^2*Nc*((xSQD2*((2*(1 + LMUE2) + LQ2 - LSU2)*rSQ2 + 
         2*(1 - LMUE2 + LQ2)*xSQM2 - (1 + LQ2 - LSU2)*xSQU2))/rSQ2 - 
      LSQ2*((2 + LQ2 - LSU2)*rSQ2 - xSQD2 + 2*xSQM2 + LQ2*(2*xSDM2 - xSQU2) + 
        (-1 + LSU2)*xSQU2) + LSD2*(3*rSD2 - (1 - LQ2 + LSU2)*rSU2 + 
        2*(LQ2*xSDM2 + xSUM2)) - xSDM2*(LSD2^2 - LSQ2^2 + 
        2*Li21m[rMUE2/rSD2] - 2*Li21m[rMUE2/rSQ2])))/(refscale2*xSQD2^2), 
  clam[32] -> (-2*gb^4*gt^2*k^2*Nc*
     (LSD2*(2*rSD2*(rSD2 - rSQ2) + (2 + LQ2 + LSQ2)*rSQ2*xSDM2) + 
      (2*LMUE2*rMUE2 + (2 + LQ2 + LSQ2)*xSDM2)*xSQD2 - 
      rSQ2*xSDM2*(LSD2^2 + (2 + LQ2)*LSQ2 + 2*Li21m[rMUE2/rSD2] - 
        2*Li21m[rMUE2/rSQ2])))/(refscale2*xSDM2*xSQD2^2), 
  clam[14] -> (-4*gb^4*gt^2*k^2*Nc*
     (-2*((LSD2 - LSQ2)*(2*LMUE2*rMUE2 - LQ2*(2*rSQ2 - xSQD2)) + 
        LSQ2*(4*rSQ2 - xSQD2)) + LSD2*(8*rSQ2 - 6*xSQD2) + 
      4*(2 + LQ2)*xSQD2 + (xSQD2 - 2*xSQM2)*(LSD2^2 - LSQ2^2 + 
        2*Li21m[rMUE2/rSD2] - 2*Li21m[rMUE2/rSQ2])))/(refscale2^2*xSQD2^3), 
  clam[27] -> (gb^4*gt^2*k^2*Nc*(LSQ2*(LSU2*rSU2*(6*rSQ2 - 4*xSQD2) + 
        xSQD2*(-((1 + 2*LQ2)*xSQD2) + 4*((2 + LQ2)*rSQ2 + 
            (1 + LQ2)*(2*xSQM2 - xSQU2))) - 6*rSQ2*((3 + 2*LQ2)*xSQM2 - 
          (1 + LQ2)*xSQU2)) + 2*LSD2*(3*LMUE2*rMUE2^2 - 
        2*(2 + LQ2)*rSQ2*xSQD2 + (3 + LQ2)*xSQD2^2 + 
        ((9 + 6*LQ2)*rSQ2 - (7 + 4*LQ2)*xSQD2)*xSQM2 - 
        (3*rSQ2 - 2*xSQD2)*(LSU2*rSU2 + (1 + LQ2)*xSQU2)) - 
      (2*LMUE2*rMUE2*(3*LSQ2*rMUE2*rSQ2 - (3*rSQ2 - xSQD2)*xSQD2) + 
        xSQD2*(2*(1 + LQ2)*xSQD2*xSQM2 + rSQ2*(4*(2 + LQ2)*xSQD2 - 
            6*(3 + 2*LQ2)*xSQM2) + (6*rSQ2 - xSQD2)*(LSU2*rSU2 + 
            (1 + LQ2)*xSQU2)))/rSQ2 + xSDM2*(xSQD2 - 3*xSQM2)*
       (LSD2^2 - LSQ2^2 + 2*Li21m[rMUE2/rSD2] - 2*Li21m[rMUE2/rSQ2])))/
    (refscale2^2*xSQD2^4), clam[26] -> 
   (2*gb^4*gt^2*k^2*Nc*(4*(2 + LQ2 - LSQ2)*(LSD2 - LSQ2)*rSQ2 + 
      xSQD2*(8 - 7*LSD2 + (3 + 2*LSD2 - 2*LSQ2)*LSQ2 + 
        2*LQ2*(2 - LSD2 + LSQ2) - 3*Li21m[rSD2/rSQ2])))/
    (refscale2^2*xSQD2^3), clam[8] -> 
   (-2*gb^4*gt^2*k^2*Nc*(LSQ2*(2*rSQ2*(rSQ2 - rSU2) + (2 + LQ2 + LSD2)*rSU2*
         xSQM2) - (2*LMUE2*rMUE2 + (2 + LQ2 + LSD2)*xSQM2)*xSQU2 - 
      rSU2*xSQM2*(LSQ2^2 + (2 + LQ2 + LSD2 - LSU2)*LSU2 + 
        2*Li21m[rMUE2/rSQ2] - 2*Li21m[rMUE2/rSU2])))/
    (refscale2*xSQM2*xSQU2^2), clam[42] -> gb^4*gt^2*k^2*Nc*
    (((1 - 4*LMUE2 + 4*LQ2^2 + LQ2*(6 - 4*LSQ2) - 2*(1 - LSQ2)*LSQ2 + 
         2*LSU2*(1 + LSU2))*rSQ2 - 4*(1 - LMUE2 + LQ2)*xSQM2 + 
       2*(1 + LQ2 - LSU2)*xSQU2)/(2*rSQ2) + 
     ((1 - 2*LQ2*(1 + 2*LSU2))*rSU2 - xSUM2)/xSUM2 + 2*Li21m[rMUE2/rSQ2] - 
     (LMUE2*rMUE2*((2*LQ2 - 2*LSU2)*rMUE2 + 3*rSQ2 - xSQM2 - 2*xSQU2) + 
       LSU2*(2*LSU2*rMUE2^2 - rSU2*((3 + 2*LQ2)*rSQ2 - 2*xSQM2 + 
           (-1 - 2*LQ2)*xSQU2)) + 2*(2*rSU2^2 - 4*rSU2*xSUM2 + xSUM2^2)*
        Li21m[rMUE2/rSU2])/xSUM2^2), 
  clam[1] -> (gb^4*gt^2*k^2*Nc*(Nc*xSQD2*((LSD2 - LSQ2)*(2*rSQ2 - xSQD2) + 
        2*xSQD2)*(rSQ2*(2*(LSQ2 - LSU2)*rSU2 - 2*xSQU2) + xSQU2^2) + 
      xSQU2*(2*(LSD2 - LSQ2)*rSQ2*xSQD2*(LSU2*(rSD2 - rSU2) + LSQ2*xSQD2) + 
        ((6*(2 + LQ2)*(LSD2 - LSQ2)*rSQ2^2 + 2*(6 - 5*LSD2 + 2*LSQ2 + 
             LQ2*(3 - 2*LSD2 + 2*LSQ2))*rSQ2*xSQD2 - (1 + LQ2 - LSU2)*
            xSQD2^2)*xSQU2^2)/rSQ2 - 
        xSQU2*(2*(LSD2 - LSQ2)*(LSU2*(rSD2 - rSU2)*(3*rSQ2 - 2*xSQD2) + 
            4*LSQ2*rSQ2*xSQD2) + xSQD2^2*(LSD2*(2 - 4*LSQ2) - 
            (3 - 4*LSQ2)*LSQ2 + LSU2 + 6*Li21m[rSD2/rSQ2]) - 
          6*(rSD2 - rSU2)^2*(Li21m[rSD2/rSU2] - Li21m[rSQ2/rSU2])))))/
    (refscale2^3*xSQD2^4*xSQU2^3), 
  clam[9] -> -((gb^4*gt^2*k^2*Nc*((2*LQ2 - LSD2 - LSQ2)*Nc*
        (rSQ2*(2*(LSQ2 - LSU2)*rSU2 - 2*xSQU2) + xSQU2^2) + 
       (xSQU2*(LSU2*rSU2*(2*(2 + LQ2)*rSQ2 + xSQU2) + (2*rSQ2 + xSQU2)*
           (LSQ2^2*rSQ2 + LQ2*xSQU2) - LSQ2*rSQ2*(2*(2 + LQ2 + LSU2)*rSQ2 + 
            (-1 - 2*(LQ2 - 2*LSU2))*xSQU2)))/rSQ2 + 
       xSQU2^2*(4 + 3*LSU2^2 + xSQU2/rSQ2 + 
         (-8*((LQ2*LSQ2*rSQ2 + LMUE2*LSU2*xSQM2)*xSUM2 + LMUE2*rMUE2*
              (LQ2*xSQU2 + LSQ2*xSUM2)) + 4*(2*rSQ2 - xSQM2)*xSUM2*
            (LSQ2^2 + 2*Li21m[rMUE2/rSQ2]) + xSQM2*(8*(LMUE2 + LQ2)*LSU2*
              rSU2 - 4*(2*rSU2 - xSUM2)*(LSU2^2 + 2*Li21m[rMUE2/rSU2])))/
          (xSQM2*xSUM2) + 6*Li21m[rSQ2/rSU2])))/(refscale2*xSQU2^3)), 
  clam[4] -> -((gb^4*gt^2*k^2*Nc*(2*(LSD2 - LSQ2)*Nc*xSQD2*
        (rSQ2*(2*(LSQ2 - LSU2)*rSU2 - 2*xSQU2) + xSQU2^2) + 
       xSQU2*((2*(1 + LQ2 - LSU2)*((LSD2 - LSQ2)*rSQ2 + xSQD2)*xSQU2^2)/
          rSQ2 - (LSQ2 - LSU2)*(xSQD2*(4*(LSD2 - LSQ2)*rSQ2 - 
             3*(2*LSD2 - LSQ2 - LSU2)*xSQD2) - 4*(LSD2 - LSQ2)*rSQ2*xSQU2) + 
         xSQD2*(2*(-(LSD2*(1 + 4*LSQ2 - 4*LSU2)) + 4*LSQ2*(LSQ2 - LSU2) + 
             LSU2)*xSQU2 - 6*(xSQD2 - 2*xSQU2)*Li21m[rSD2/rSQ2]) + 
         6*((rSD2 - rSU2)^2*Li21m[rSD2/rSU2] + (2*xSQD2 - xSQU2)*xSQU2*
            Li21m[rSQ2/rSU2]))))/(refscale2^2*xSQD2^2*xSQU2^3)), 
  clam[38] -> -((gb^4*gt^2*k^2*Nc*((LA02 - LSQ2)*rSD2 - 
       (rA02 - rSQ2)*Phi[rA02, rSQ2, rSD2] + 
       ((rA02 - xSQD2)*(rSD2*(2*LSD2*rSD2 - LA02*(rA02 - xSQD2) + 
            LSQ2*(rA02 - 2*rSQ2 + xSQD2)) + (rA02*(rA02 - 3*rSQ2) + 
            (rA02 + rSQ2)*xSQD2)*Phi[rA02, rSQ2, rSD2]))/
        rDen[rA0, rSD, rSQ]))/(refscale2*rSD2^2)), 
  clam[30] -> (gb^4*gt^2*k^2*Nc*(rSQ2*Phi[rA02, rSQ2, rSD2]*
       ((rA02 - xSQD2)*xSQD2*(rA02*(rA02 - 3*rSQ2) + (rA02 + rSQ2)*xSQD2) + 
        (rA02*(rSQ2 - 2*xSQD2) + xSQD2^2)*rDen[rA0, rSD, rSQ]) + 
      rSD2*(rSQ2*(rA02 - xSQD2)*xSQD2*(2*LSD2*rSD2 - LA02*(rA02 - xSQD2) + 
          LSQ2*(rA02 - 2*rSQ2 + xSQD2)) + 
        ((LA02 - LSQ2)*rSQ2*((LSD2 - LSQ2)*rSD2 + xSQD2) - 
          rA02*rSD2*Phi[rA02, rSQ2, rSQ2])*rDen[rA0, rSD, rSQ])))/
    (refscale2^2*rSD2^2*rSQ2*xSQD2^2*rDen[rA0, rSD, rSQ]), 
  clam[43] -> gb^4*gt^2*k^2*Nc*(1/2 + LA02^2 + LQ2*(1 + 2*(LQ2 - LSD2)) + 
     LA02*(1 - 2*LQ2 + LSD2 - LSU2) + LSD2*(-2 + LSU2) + Pi^2/3 - 
     ((1 - LA02 + LQ2)*rA02)/rSQ2 + (Phi[rA02, rSU2, rSD2]*
       (rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - 
        rDen[rA0, rSD, rSU]))/rSD2^2), 
  clam[39] -> gb^4*gt^2*k^2*Nc*(2*LQ2^2 - (2 - LSQ2)*LSQ2 - 
     2*LQ2*(LSD2 + LSQ2) - LSD2*(2 - LSU2) + LA02*(4 + LSD2 - LSU2) - 
     (rA02*Phi[rA02, rSQ2, rSQ2])/rSQ2 + 
     (Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
        (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/rSD2^2), 
  clam[6] -> -((gb^4*gt^2*k^2*Nc*(rSD2*(rA02 - xSQD2)*
        (2*LSD2*rSD2 - LA02*(rA02 - xSQD2) + LSQ2*(rA02 - 2*rSQ2 + xSQD2))*
        xSQU2 + Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*(rA02*(rA02 - 3*rSQ2) + 
           (rA02 + rSQ2)*xSQD2)*xSQU2 + (rA02^2 + 2*xSQD2^2 - 
           rA02*(5*rSQ2 - 3*xSQD2 + xSQU2) + rSQ2*(-xSQD2 + xSQU2) - 
           rDen[rA0, rSD, rSQ])*rDen[rA0, rSD, rSQ]) - 
       rDen[rA0, rSD, rSQ]*(rSD2*((LA02 - LSD2)*(LSQ2 - LSU2)*rSD2 - 
           (LA02 - LSQ2)*xSQU2) + Phi[rA02, rSU2, rSD2]*
          (rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
           rSU2^2 - rDen[rA0, rSD, rSU]))))/(refscale2^2*rSD2^2*xSQU2^2*
      rDen[rA0, rSD, rSQ])), clam[18] -> 
   (-2*gb^4*gt^2*k^2*Nc*((LA02 - LSD2)*(LSQ2 - LSU2)*rSD2^2 - 
      Phi[rA02, rSQ2, rSD2]*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + 
        rA02*(-5*rSQ2 + 3*xSQD2) - rDen[rA0, rSD, rSQ]) + 
      Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
        (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU])))/
    (refscale2*rSD2^2*xSQU2), clam[41] -> 
   -(gb^4*gt^2*k^2*Nc*(1 - 4*LA02^2 - 7*LQ2^2 + 4*LSD2 - LSQ2^2 + 
      2*(LSQ2 + LA02*(4*LQ2 - LSD2 + LSU2)) - (4*Pi^2)/3 - 
      2*(LQ2*(3 - 2*LSD2 - LSQ2) + LSD2*LSU2 + 
        (Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
           (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/rSD2^2 + 
        (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, rSQ]))/
         rSQ2^2))), clam[37] -> 
   (2*gb^4*gt^2*k^2*Nc*((2 - LA02 + 2*LQ2 - LSQ2)*(LSD2 - LSQ2) - 
      (Phi[rA02, rSQ2, rSD2]*(rA02^2 - rA02*(5*rSQ2 - 3*xSQD2) - 
         (rSQ2 - 2*xSQD2)*xSQD2 - rDen[rA0, rSD, rSQ]))/rSD2^2 + 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, rSQ]))/
       rSQ2^2))/(refscale2*xSQD2), 
  clam[29] -> (2*gb^4*gt^2*k^2*Nc*(2*(LSD2 - LSQ2)*((LA02 - LSQ2)*rA02 - 
        2*(2 + LQ2 - LSQ2)*rSQ2) - (8 - LSD2*(6 - LA02 - LSQ2) + 
        (2 - LA02 - LSQ2)*LSQ2 + 2*LQ2*(2 - LSD2 + LSQ2))*xSQD2 + 
      (Phi[rA02, rSQ2, rSD2]*(xSQD2*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + 
           rA02*(-5*rSQ2 + 3*xSQD2)) + (2*rSQ2 - 3*xSQD2)*
          rDen[rA0, rSD, rSQ]))/rSD2^2 + 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
         (2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]))/rSQ2^2))/
    (refscale2^2*xSQD2^3), clam[24] -> 
   (-2*gb^4*gt^2*k^2*Nc*((LSD2 - LSQ2)*(LA02 + 2*(1 + LQ2 - LSD2 - LSQ2) + 
        LSU2) - 4*Li21m[rMUE2/rSD2] + 4*Li21m[rMUE2/rSQ2] + 
      (Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
         (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/rSD2^2 - 
      (Phi[rA02, rSU2, rSQ2]*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + 
         rA02*(-5*rSQ2 + 2*xSQU2) - rDen[rA0, rSQ, rSU]))/rSQ2^2))/
    (refscale2*xSQD2), clam[13] -> 
   -((gb^4*gt^2*k^2*Nc*((8 - (16*rSQ2)/xSQM2)*Li21m[rMUE2/rSQ2] - 
       2*(((-4*(LQ2 - LSQ2)*LSQ2*rSQ2 - (LSQ2 - LSU2)*(LA02 + LSQ2 + 2*LSU2)*
              xSQM2)*xSUM2 + 4*((LQ2 - LSU2)*LSU2*rSU2*xSQM2 + 
             LMUE2*rMUE2*(LSU2*xSQM2 - LQ2*xSQU2 - LSQ2*xSUM2)) - 
           xSQM2*(8*rSU2 - 4*xSUM2)*Li21m[rMUE2/rSU2])/(xSQM2*xSUM2) + 
         (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, 
              rSQ]) - Phi[rA02, rSU2, rSQ2]*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + 
             rA02*(-5*rSQ2 + 2*xSQU2) - rDen[rA0, rSQ, rSU]))/rSQ2^2)))/
     (refscale2*xSQU2)), clam[25] -> 
   (gb^4*gt^2*k^2*Nc*((-2*Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 
         2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/
       rSD2^2 + 2*((LSD2 - LSQ2)*(2 - LA02 + 2*LQ2 - LSU2) + 
        (Phi[rA02, rSU2, rSQ2]*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + 
           rA02*(-5*rSQ2 + 2*xSQU2) - rDen[rA0, rSQ, rSU]))/rSQ2^2)))/
    (refscale2*xSQD2), clam[12] -> 
   (-2*gb^4*gt^2*k^2*Nc*((LSD2 - LSQ2)*(LSQ2 - LSU2) + 
      (Phi[rA02, rSQ2, rSD2]*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + 
          rA02*(-5*rSQ2 + 3*xSQD2) - rDen[rA0, rSD, rSQ]) - 
        Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
          (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/rSD2^2 - 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, rSQ]) - 
        Phi[rA02, rSU2, rSQ2]*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + 
          rA02*(-5*rSQ2 + 2*xSQU2) - rDen[rA0, rSQ, rSU]))/rSQ2^2))/
    (refscale2^2*xSQD2*xSQU2), clam[31] -> 
   (gb^4*gt^2*k^2*Nc*(2*(2 + LQ2)*xSQD2 - LA02*(LSD2 - LSQ2)*(rA02 + xSQU2) - 
      LSQ2*(2*(2 + LQ2)*rSQ2 + LSU2*(rA02 - 2*rSQ2 + xSQU2)) + 
      LSD2*(2*(2 + LQ2)*rSQ2 - 2*xSQD2 + LSU2*(rA02 - 2*rSQ2 + xSQU2)) - 
      (Phi[rA02, rSU2, rSD2]*((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
           (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2)*xSQD2 + (rSQ2 - 2*xSQD2)*
          rDen[rA0, rSD, rSU]))/rSD2^2 + 
      (Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])/rSQ2))/(refscale2*xSQD2^2), 
  clam[35] -> (gb^4*gt^2*k^2*Nc*(2*(2 + LQ2 - ((1 - LA02 + LQ2)*rA02)/rSQ2)*
       xSQD2 + LSQ2*((2 - LA02 + 2*LQ2 - LSU2)*rA02 - 2*(2 + LQ2 - LSU2)*
         rSQ2 + (LA02 - LSU2)*xSQU2) - LSD2*((2 - LA02 + 2*LQ2 - LSU2)*rA02 - 
        2*(2 + LQ2 - LSU2)*rSQ2 + 2*xSQD2 + (LA02 - LSU2)*xSQU2) - 
      (Phi[rA02, rSU2, rSD2]*((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
           (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2)*xSQD2 + (rSQ2 - 2*xSQD2)*
          rDen[rA0, rSD, rSU]))/rSD2^2 + 
      (Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])/rSQ2))/(refscale2*xSQD2^2), 
  clam[33] -> 
   -((gb^4*gt^2*k^2*Nc*((2*Phi[rA02, rSU2, rSD2]*
         ((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
            rSU2^2)*xSQD2 + (rSQ2 - 2*xSQD2)*rDen[rA0, rSD, rSU]))/rSD2^2 - 
       2*(LSQ2^2*(rA02 - 3*xSQD2) - LSQ2*(2*(2 + LQ2)*rSQ2 + 
           (-1 - LA02 - 2*LQ2)*xSQD2 - LA02*xSQU2 + 
           LSU2*(rA02 - 2*rSQ2 + xSQU2)) + LSD2*(2*(2 + LQ2)*rSQ2 - 
           LSQ2*(rA02 - 3*xSQD2) - (3 + LA02 + 2*LQ2)*xSQD2 - LA02*xSQU2 + 
           LSU2*(rA02 - 2*rSQ2 + xSQU2)) + 2*xSQD2*(2 + LQ2 - 
           3*Li21m[rSD2/rSQ2]) + (Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ])/
          rSD2 + (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
             (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]) + rSQ2*Phi[rA02, rSU2, rSQ2]*
            rDen[rA0, rSQ, rSU])/rSQ2^2)))/(refscale2*xSQD2^2)), 
  clam[7] -> 
   -((gb^4*gt^2*k^2*Nc*(rSQ2*((LSQ2 - LSU2)*((LA02 - LSQ2)*rA02 - 
           2*(2 + LQ2 - LSQ2)*rSQ2) + (4 + (2 - LA02 - LSQ2)*LSQ2 + 
           2*LQ2*(1 + LSQ2 - LSU2) - (4 - LA02 - LSQ2)*LSU2)*xSQU2) + 
       Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + rDen[rA0, rSQ, rSQ]) - 
       Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU]))/(refscale2*rSQ2*xSQU2^2)), 
  clam[2] -> (gb^4*gt^2*k^2*Nc*
     (((LSQ2^2 + LSD2*LSU2)*rSD2*(rA02 - 2*rSQ2 + xSQU2) - 
        LSQ2*(xSQD2*xSQU2 + (LSD2 + LSU2)*rSD2*(rA02 - 2*rSQ2 + xSQU2)) + 
        xSQD2*xSQU2*(LA02 + ((rA02 - xSQD2)*(2*LSD2*rSD2 - 
             LA02*(rA02 - xSQD2) + LSQ2*(rA02 - 2*rSQ2 + xSQD2)))/
           rDen[rA0, rSD, rSQ]))/rSD2 + 
      (Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*xSQD2*(rA02*(rA02 - 3*rSQ2) + 
            (rA02 + rSQ2)*xSQD2)*xSQU2 + rDen[rA0, rSD, rSQ]*
           (xSQD2*(rA02^2 - rSU2*xSQD2 + 2*xSQD2^2 + rA02*(-5*rSQ2 + 
                3*xSQD2)) + (rSQ2 - 2*xSQD2)*(rA02*xSQU2 + rDen[rA0, rSD, 
               rSQ]))) - Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSQ]*
         ((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
            rSU2^2)*xSQD2 + (rSQ2 - 2*xSQD2)*rDen[rA0, rSD, rSU]))/
       (rSD2^2*rDen[rA0, rSD, rSQ]) - 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + rDen[rA0, rSQ, rSQ]) - 
        Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])/rSQ2))/
    (refscale2^3*xSQD2^2*xSQU2^2), 
  clam[5] -> (-2*gb^4*gt^2*k^2*Nc*
     (rSQ2*((LSQ2 - LSU2)*rSD2*(LSD2*(rA02 - rSD2 - rSU2) - LA02*xSQD2 - 
          LSQ2*(rA02 - 2*rSQ2 + xSQU2)) - Phi[rA02, rSQ2, rSD2]*
         ((rA02 - xSQD2)*xSQU2 + rDen[rA0, rSD, rSQ]) + 
        Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSU]) + 
      rSD2*(Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + rDen[rA0, rSQ, rSQ]) - 
        Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])))/
    (refscale2^2*rSD2*rSQ2*xSQD2*xSQU2^2), 
  clam[15] -> (-2*gb^4*gt^2*k^2*Nc*
     (rSQ2*(Phi[rA02, rSQ2, rSD2]*(xSQD2*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + 
            rA02*(-5*rSQ2 + 3*xSQD2)) + (rSQ2 - 2*xSQD2)*rDen[rA0, rSD, 
            rSQ]) - Phi[rA02, rSU2, rSD2]*((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
            (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2)*xSQD2 + (rSQ2 - 2*xSQD2)*
           rDen[rA0, rSD, rSU])) - 
      rSD2^2*((LSD2 - LSQ2)*rSQ2*((LSQ2 - LSU2)*(rA02 - 2*rSQ2) + 
          (LA02 - LSU2)*xSQU2) + Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] - 
        Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])))/
    (refscale2^2*rSD2^2*rSQ2*xSQD2^2*xSQU2), 
  clam[16] -> (-2*gb^4*gt^2*k^2*Nc*
     (rSQ2*(Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] - 
        Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSU]) + 
      rSD2*(rSQ2*((LSQ2 - LSU2)*(LSQ2*(rA02 - 2*rSQ2) + LA02*xSQD2) + 
          LSQ2*(LA02 - LSU2)*xSQU2 + LSD2*(LSU2*(rA02 - rSD2 - rSU2) - 
            LSQ2*(rA02 - 2*rSQ2 + xSQD2) - LA02*xSQU2)) - 
        Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] + Phi[rA02, rSU2, rSQ2]*
         rDen[rA0, rSQ, rSU])))/(refscale2*rSD2*rSQ2*xSQD2*xSQU2), 
  clam[23] -> (-2*gb^4*gt^2*k^2*Nc*(4*(2 + LQ2)*xSQD2 + 
      LA02*(LSD2 - LSQ2)*(xSQD2 - 2*(rA02 + xSQU2)) - 
      LSQ2*(4*(2 + LQ2)*rSQ2 - 2*(1 + LQ2)*xSQD2 + 
        LSU2*(2*rA02 - 4*rSQ2 + xSQD2 + 2*xSQU2)) + 
      LSD2*(4*(2 + LQ2)*rSQ2 - 2*(3 + LQ2)*xSQD2 + 
        LSU2*(2*rA02 - 4*rSQ2 + xSQD2 + 2*xSQU2)) - 
      (Phi[rA02, rSU2, rSD2]*((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
           (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2)*xSQD2 + (2*rSQ2 - 3*xSQD2)*
          rDen[rA0, rSD, rSU]))/rSD2^2 - 
      (Phi[rA02, rSU2, rSQ2]*(xSQD2*(rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + 
           xSQU2*(rSQ2 + xSQU2)) - (2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]))/
       rSQ2^2))/(refscale2^2*xSQD2^3), 
  clam[10] -> 
   -((gb^4*gt^2*k^2*Nc*(2*(LSD2 - LSQ2)*((LSQ2 - LSU2)*(2*rA02 - 4*rSQ2 + 
           xSQD2) + 2*(LA02 - LSU2)*xSQU2) - 
       2*((Phi[rA02, rSQ2, rSD2]*(xSQD2*(rA02^2 - rSQ2*xSQD2 + 2*xSQD2^2 + 
               rA02*(-5*rSQ2 + 3*xSQD2)) + (2*rSQ2 - 3*xSQD2)*
              rDen[rA0, rSD, rSQ]) - Phi[rA02, rSU2, rSD2]*
            ((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
               rSU2^2)*xSQD2 + (2*rSQ2 - 3*xSQD2)*rDen[rA0, rSD, rSU]))/
          rSD2^2 + (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
             (2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]) - Phi[rA02, rSU2, rSQ2]*
            (xSQD2*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + rA02*(-5*rSQ2 + 
                 2*xSQU2)) - (2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]))/rSQ2^2)))/
     (refscale2^3*xSQD2^3*xSQU2)), 
  clam[11] -> (2*gb^4*gt^2*k^2*Nc*
     (rSQ2^2*((LSD2 - LSQ2)*rSD2*(LSU2*(rA02 - rSD2 - rSU2) - 
          LSQ2*(rA02 - 2*rSQ2 + xSQD2) - LA02*xSQU2) + Phi[rA02, rSQ2, rSD2]*
         rDen[rA0, rSD, rSQ] - Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSU]) + 
      rSD2*(Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
          (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]) - Phi[rA02, rSU2, rSQ2]*
         (xSQD2*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + rA02*(-5*rSQ2 + 2*xSQU2)) - 
          (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]))))/(refscale2^2*rSD2*rSQ2^2*
     xSQD2^2*xSQU2), clam[17] -> 
   (2*gb^4*gt^2*k^2*Nc*((LSQ2 - LSU2)*((LSD2 - LSQ2)*(rA02 - 2*rSQ2) - 
        (LA02 - LSD2)*xSQD2) + 
      xSQU2*((LSD2 - LSQ2)*(LA02 + 4*LQ2 + 2*(2 - LSD2 - LSQ2) - LSU2) - 
        4*Li21m[rMUE2/rSD2] + 4*Li21m[rMUE2/rSQ2]) - 
      (Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] - Phi[rA02, rSU2, rSD2]*
         rDen[rA0, rSD, rSU])/rSD2 + 
      (Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] - Phi[rA02, rSU2, rSQ2]*
         rDen[rA0, rSQ, rSU])/rSQ2))/(refscale2*xSQD2*xSQU2), 
  clam[21] -> 
   -(gb^4*gt^2*k^2*Nc*(rSQ2*(2*(1 + LQ2 + LSQ2)*rSQ2 + 
         LSU2*(rA02 - 3*rSQ2 + xSQU2) - LA02*(rA02 + rSQ2 + xSQU2) - 
         ((2*LSQ2*rSQ2 - LA02*(rA02 + xSQU2) + LSU2*(rA02 - 2*rSQ2 + xSQU2))*
           (rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2)))/
          rDen[rA0, rSQ, rSU]) - Phi[rA02, rSU2, rSQ2]*
        (rSQ2^2 + 6*rA02*(2*rSQ2 - xSQU2) - 3*(rA02^2 + xSQU2^2) + 
         ((rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2))*
           (rA02^2 - rSQ2*xSQU2 + xSQU2^2 + rA02*(-3*rSQ2 + 2*xSQU2)))/
          rDen[rA0, rSQ, rSU] + 2*rDen[rA0, rSQ, rSU])))/
    (2*refscale2*rSQ2^3), clam[22] -> 
   (gb^4*gt^2*k^2*Nc*(8*(2 + LQ2)*xSQD2 + 4*(xSQD2 - 2*xSQM2)*
       (LSD2^2 - LSQ2^2 + 2*Li21m[rMUE2/rSD2] - 2*Li21m[rMUE2/rSQ2]) - 
      2*(LA02*(LSD2 - LSQ2)*(xSQD2 - 2*(rA02 + xSQU2)) - 
        LSQ2*(8*LMUE2*rMUE2 - 4*(2 + LQ2 + LSU2)*rSQ2 + (2*(1 + LQ2) + LSU2)*
           xSQD2 + 2*LSU2*(rA02 + xSQU2)) + LSD2*(8*LMUE2*rMUE2 - 
          4*(2 + LQ2)*rSQ2 + 2*(3 + LQ2)*xSQD2 + LSU2*(2*rA02 - 4*rSQ2 + 
            xSQD2 + 2*xSQU2)) - (Phi[rA02, rSU2, rSD2]*
          ((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
             rSU2^2)*xSQD2 + (2*rSQ2 - 3*xSQD2)*rDen[rA0, rSD, rSU]))/
         rSD2^2) + (Phi[rA02, rSU2, rSQ2]*
        (2*xSQD2*(rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2)) - 
         2*(2*rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]))/rSQ2^2))/
    (refscale2^2*xSQD2^3), clam[19] -> 
   -((gb^4*gt^2*k^2*Nc*((Phi[rA02, rSU2, rSD2]*
         ((rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + (-2*rA02 - 3*rSD2)*rSU2 + 
            rSU2^2)*xSQD2 + (3*rSQ2 - 4*xSQD2)*rDen[rA0, rSD, rSU]))/rSD2^2 + 
       (2*rSQ2*((1 + LQ2)*xSQD2^2 - rSQ2*(6*(2 + LQ2)*xSQD2 + 
             LA02*(LSD2 - LSQ2)*(2*xSQD2 - 3*(rA02 + xSQU2)) + 
             LSD2*((6*(2 + LQ2) - 6*LSU2)*rSQ2 + (-2*(5 + 2*LQ2) + 2*LSU2)*
                xSQD2 + 3*LSU2*(rA02 + xSQU2))) + LSQ2*(6*(2 + LQ2)*rSQ2^2 + 
             xSQD2^2 + rSQ2*(-4*(1 + LQ2)*xSQD2 - LSU2*(6*rSQ2 - 2*xSQD2 - 
                 3*(rA02 + xSQU2))))) + xSQD2^2*
          (LSU2*(rA02 - 3*rSQ2 + xSQU2) - LA02*(rA02 + rSQ2 + xSQU2) - 
           ((2*LSQ2*rSQ2 - LA02*(rA02 + xSQU2) + LSU2*(rA02 - 2*rSQ2 + 
                xSQU2))*(rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + 
                xSQU2)))/rDen[rA0, rSQ, rSU]))/(2*rSQ2^2) - 
       (Phi[rA02, rSU2, rSQ2]*(xSQD2*(rSQ2^2*(xSQD2 - 4*xSQU2) + 
            2*rA02*(10*rSQ2^2 + rSQ2*(6*xSQD2 - 4*xSQU2) - 3*xSQD2*xSQU2) - 
            (4*rSQ2 + 3*xSQD2)*(rA02^2 + xSQU2^2) + 
            (xSQD2*(rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2))*
              (rA02^2 - rSQ2*xSQU2 + xSQU2^2 + rA02*(-3*rSQ2 + 2*xSQU2)))/
             rDen[rA0, rSQ, rSU]) + 2*(3*rSQ2^2 + 2*rSQ2*xSQD2 + xSQD2^2)*
           rDen[rA0, rSQ, rSU]))/(2*rSQ2^3)))/(refscale2^3*xSQD2^4)), 
  clam[20] -> (gb^4*gt^2*k^2*Nc*
     (((2*LSQ2*rSQ2 - LA02*(rA02 + xSQU2) + LSU2*(rA02 - 2*rSQ2 + xSQU2))*
        (rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2)))/
       (rSQ2^2*xSQD2*rDen[rA0, rSQ, rSU]) - 
      (LSD2*(2 - LA02 + 2*LQ2 - LSU2) - LSQ2*(2 - LA02 + 2*LQ2 - LSU2 - 
          (2*xSQD2)/rSQ2) + (xSQD2*(2*(1 + LQ2)*rSQ2 + 
           LSU2*(rA02 - 3*rSQ2 + xSQU2) - LA02*(rA02 + rSQ2 + xSQU2)))/
         rSQ2^2 - (Phi[rA02, rSU2, rSD2]*(rA02^2 - 3*rA02*rSD2 + 2*rSD2^2 + 
           (-2*rA02 - 3*rSD2)*rSU2 + rSU2^2 - rDen[rA0, rSD, rSU]))/rSD2^2 - 
        (Phi[rA02, rSU2, rSQ2]*(rA02*rSQ2*(5*rSQ2 + 12*xSQD2) + 
           rSQ2^2*(xSQD2 - xSQU2) - (rSQ2 + 3*xSQD2)*(rA02 + xSQU2)^2 + 
           (xSQD2*(rA02^2 - rA02*(5*rSQ2 - 2*xSQU2) + xSQU2*(rSQ2 + xSQU2))*
             (rA02^2 - rSQ2*xSQU2 + xSQU2^2 + rA02*(-3*rSQ2 + 2*xSQU2)))/
            rDen[rA0, rSQ, rSU] + (rSQ2 + 2*xSQD2)*rDen[rA0, rSQ, rSU]))/
         rSQ2^3)/xSQD2^2))/refscale2^2}, XbAbs^4*XtAbs^2*clam[1] + 
  (SB2*XbAbs^2*XtAbs^2*YbAbs^2*clam[2])/CB2 + 
  XbAbs^2*XtAbs^2*(clam[3]/CB2 + clam[4]) + 
  (cospdiffXbYb*SB2*XbAbs*XtAbs^2*YbAbs*clam[5])/CB2 + 
  (SB2*XtAbs^2*YbAbs^2*clam[6])/CB2 + 
  XtAbs^2*((SB2*clam[7])/CB2 + clam[8]/CB2 + clam[9]) + 
  cospdiffXtXbYtYb*XbAbs^3*XtAbs*YbAbs*YtAbs*clam[10] + 
  cospdiffXtYt*XbAbs^2*XtAbs*YtAbs*clam[11] + cospdiffXtXbYtYb*XbAbs*XtAbs*
   YbAbs*YtAbs*clam[12] + cospdiffXtYt*XtAbs*YtAbs*clam[13] + 
  cospdiffXbXt*XbAbs^3*XtAbs*clam[14] + cospdiffXtYb*XbAbs^2*XtAbs*YbAbs*
   (clam[15] + TB2*clam[15]) + cospdiffXbXt*XbAbs*XtAbs*
   (TB2*clam[16] + clam[17]) + cospdiffXtYb*XtAbs*YbAbs*
   (clam[18] + TB2*clam[18]) + (XbAbs^4*YtAbs^2*clam[19])/TB2 + 
  (XbAbs^2*YtAbs^2*clam[20])/TB2 + (YtAbs^2*clam[21])/TB2 + 
  cospdiffXbYt*XbAbs^3*YtAbs*(clam[22] + clam[23]/TB2) + 
  cospdiffXbYt*XbAbs*YtAbs*(clam[24] + clam[25]/TB2) + 
  XbAbs^4*(clam[26] + clam[27]/SB2 + clam[28]/TB2) + 
  cospdiffXbYb*XbAbs^3*YbAbs*clam[29] + TB2*XbAbs^2*YbAbs^2*clam[30] + 
  XbAbs^2*(TB2*clam[31] + (TB2*clam[32])/SB2 + clam[33] + clam[34]/SB2 + 
    clam[35]/TB2) + cospdiffXbYb*XbAbs*YbAbs*(TB2*clam[36] + clam[37]) + 
  TB2*YbAbs^2*clam[38] + TB2*clam[39] + (TB2*clam[40])/SB2 + clam[41] + 
  clam[42]/SB2 + clam[43]/TB2}


==> anc/dLam_gt4gb2.m <==
{{clam[2] -> (-4*gb^2*gt^4*k^2*Nc*(LSQ2*rSQ2*xSDM2 + LMUE2*rMUE2*xSQD2 - 
      LSD2*rSD2*xSQM2)*(-(LSQ2*(2*rSQ2 - xSQU2)) - LSU2*xSQU2 + 
      2*(LSU2*rSQ2 + xSQU2)))/(refscale2^3*xSDM2*xSQD2*xSQM2*xSQU2^3), 
  clam[16] -> (2*gb^2*gt^4*k^2*Nc*((LSD2 - LSQ2)*rSD2 + xSQD2)*
     ((LSQ2 - LSU2)*rSQ2 - xSQU2))/(refscale2^2*xSQD2^2*xSQU2^2), 
  clam[4] -> -(gb^2*gt^4*k^2*Nc*((LSQ2 - LSU2)*rSQ2*
        (4*(1 - LA02)*rA02*(3*rSQ2 - 2*xSQU2) + (1 - 2*LA02)*(2*rSQ2 - xSQU2)*
          xSQU2) - 2*(xSQU2*((1 - LA02)*rA02*(6*rSQ2 - xSQU2) + 
           LQ2*(rA02*(6*rSQ2 - xSQU2) + 2*rSQ2*xSQU2)) + 
         rSQ2*((1 - 2*LA02)*xSQU2^2 - LQ2*(LSQ2 - LSU2)*
            (rA02*(6*rSQ2 - 4*xSQU2) + 2*rSQ2*xSQU2 - xSQU2^2)))))/
    (2*refscale2^2*rSQ2*xSQU2^4), 
  clam[42] -> -(gb^2*gt^4*k^2*Nc*(1 - 4*LA02^2 + LQ2^2 - LSQ2*(2 + LSQ2) - 
      2*LSD2*LSU2 - (4*Pi^2)/3 + 2*(LQ2*(1 - LSQ2) + 
        LA02*(LSD2 + 2*LSQ2 + LSU2) + (rA02*Phi[rA02, rSQ2, rSQ2])/rSQ2 + 
        ((rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2])/rSD2))), 
  clam[40] -> gb^2*gt^4*k^2*Nc*(LA02^2 + LA02*(1 - LSD2 - LSQ2) + LQ2*LSQ2 + 
     (1 + LSQ2)/2 - (3/2 + LQ2 - LSD2)*LSU2 + Pi^2/3 - 
     ((1 - LA02 + LQ2)*rA02)/rSQ2 - ((rA02 + rSD2 - rSU2)*
       Phi[rA02, rSU2, rSD2])/rSD2), 
  clam[30] -> (-2*gb^2*gt^4*k^2*Nc*((2 - LA02 + 2*LQ2 - LSD2)*(LSQ2 - LSU2)*
       rSD2 + (rA02 - xSQD2)*Phi[rA02, rSQ2, rSD2] - 
      (rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2]))/(refscale2*rSD2*xSQU2), 
  clam[34] -> (2*gb^2*gt^4*k^2*Nc*((LSD2 - LSQ2)*(LA02 - LSU2) + 
      ((rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2])/rSD2 - 
      ((rA02 + xSQU2)*Phi[rA02, rSU2, rSQ2])/rSQ2))/(refscale2*xSQD2), 
  clam[26] -> (-2*gb^2*gt^4*k^2*Nc*((2 - LA02 + 2*LQ2 - LSQ2)*(LSQ2 - LSU2)*
       rSQ2 + rA02*Phi[rA02, rSQ2, rSQ2] - (rA02 + xSQU2)*
       Phi[rA02, rSU2, rSQ2]))/(refscale2*rSQ2*xSQU2), 
  clam[25] -> (-2*gb^2*gt^4*k^2*Nc*
     (rSQ2*((LSD2 - LSQ2)*(LSQ2 - LSU2)*rSD2 - (rA02 - xSQD2)*
         Phi[rA02, rSQ2, rSD2] + (rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, 
          rSD2]) + rSD2*(rA02*Phi[rA02, rSQ2, rSQ2] - 
        (rA02 + xSQU2)*Phi[rA02, rSU2, rSQ2])))/(refscale2^2*rSD2*rSQ2*xSQD2*
     xSQU2), clam[41] -> 
   (gb^2*gt^4*k^2*Nc*(2*rSD2*(-(LSD2*(2*(1 + LSQ2 + LSU2)*rSQ2 - xSDM2)*
          xSDM2) + xSDM2^2 + rSQ2*(LSD2*(3 + LSQ2 + LSU2)*rSD2 + 
          (1 - LSQ2 - LSU2)*xSDM2)) - 2*LMUE2*rMUE2*
       ((1 - 2*LSD2 + LSQ2 + LSU2)*rMUE2*rSQ2 + 
        2*(rSQ2^2 + xSDM2^2 - rSQ2*xSQD2)) - 
      xSDM2^2*((3 + (-1 + 2*LQ2)*LSQ2 - 2*LSQ2^2 + (-3 - 2*LQ2)*LSU2)*rSQ2 + 
        4*xSDM2 + LQ2*(-2*xSQD2 + 4*xSQM2)) - 
      rSQ2*(2*(xSDM2^2 + 4*xSDM2*xSQD2 + 2*(rSQ2^2 + xSQD2^2 - 2*rSQ2*xSQM2))*
         (LSD2^2 + 2*Li21m[rMUE2/rSD2]) - 4*xSDM2^2*Li21m[rMUE2/rSQ2])))/
    (2*rSQ2*xSDM2^2), clam[36] -> 
   (-2*gb^2*gt^4*k^2*Nc*(2*LSQ2*rSQ2 - 
      (xSQD2*(2*LMUE2*rMUE2 - 2*LSQ2*rSQ2 + (2 + LQ2 + 2*LSQ2 + LSU2)*xSQM2))/
       xSQM2 + rSD2*(LSD2^2 - LSD2*(2 + LQ2 + LSU2) + 
        LSQ2*(LQ2 - LSQ2 + LSU2) + 2*Li21m[rMUE2/rSD2] - 
        2*Li21m[rMUE2/rSQ2])))/(refscale2*xSQD2^2), 
  clam[38] -> (2*gb^2*gt^4*k^2*Nc*
     ((2*(LSQ2 - LSU2)*rSQ2*(LSQ2*xSDM2 + LMUE2*xSQD2) - 
        (LSD2^2*(4*rSD2 - 2*xSDM2) - LSD2*(2*(LSQ2 + LSU2)*rSD2 + 
            4*LMUE2*rSQ2 + (LA02 - LSQ2)*xSDM2) + 
          LSQ2*(4*LMUE2*rSQ2 + (LA02 + LSQ2)*xSDM2) + 2*LMUE2*(LSQ2 - LSU2)*
           xSQD2)*xSQM2 - 4*(LMUE2*(LSD2 - LSQ2)*xSQM2^2 + 
          (2*rSD2 - xSDM2)*xSQM2*Li21m[rMUE2/rSD2]) + 
        4*xSDM2*(2*rSQ2 - xSQM2)*Li21m[rMUE2/rSQ2])/(xSDM2*xSQM2) + 
      ((rA02 - xSQD2)*Phi[rA02, rSQ2, rSD2])/rSD2 - 
      (rA02*Phi[rA02, rSQ2, rSQ2])/rSQ2))/(refscale2*xSQD2), 
  clam[35] -> (gb^2*gt^4*k^2*Nc*(LSQ2*((2*LQ2 - 2*LSQ2)*rSD2 + 4*rSQ2 - 
        xSQD2) - (LSD2*rSD2*(2*(2 + LQ2 - LSQ2)*rSQ2 + xSQD2))/rSQ2 - 
      xSQD2*(4 + 2*LQ2 + ((1 + LQ2)*xSQD2)/rSQ2 + 
        (4*(rMUE2*(LSQ2^2*xSDM2 - LMUE2*LSU2*xSQD2) + 
           LSD2*(2*LMUE2*rMUE2 + LSU2*rSD2 - LSD2*(2*rSD2 - xSDM2))*xSQM2 - 
           LSQ2*(LSU2*rSQ2*xSDM2 - LMUE2*rMUE2*(xSQD2 - 2*xSQM2) - 
             LSD2*rSD2*xSQM2) - 2*(2*rSD2 - xSDM2)*xSQM2*Li21m[rMUE2/rSD2] + 
           2*xSDM2*(2*rSQ2 - xSQM2)*Li21m[rMUE2/rSQ2]))/(xSDM2*xSQM2) - 
        6*Li21m[rSD2/rSQ2])))/(refscale2*xSQD2^2), 
  clam[43] -> -2*gb^2*gt^4*k^2*Nc*(LQ2^2 + LSQ2^2 + LSU2^2 - 
     LQ2*(LSQ2 + LSU2) - LSQ2*(2 + LSU2 - (2*rSQ2)/xSQM2) - 
     2*((rMUE2*((2*LMUE2 - LSU2)*xSQM2 - LMUE2*xSQU2))/(xSQM2*xSUM2) - 
       Li21m[rMUE2/rSQ2] - Li21m[rMUE2/rSU2])), 
  clam[22] -> (-2*gb^2*gt^4*k^2*Nc*
     (2*(LMUE2*rSU2*xSQU2 + LSU2*(rSQ2*(xSQM2 - 2*xSQU2) + xSQU2^2)) + 
      xSUM2*((2 - 2*LMUE2 + LQ2 + LSQ2)*xSQU2 - 
        rSQ2*((2 + LQ2)*LSQ2 - (LQ2 + LSQ2)*LSU2 + LSU2^2 - 
          2*Li21m[rMUE2/rSQ2] + 2*Li21m[rMUE2/rSU2]))))/
    (refscale2*xSQU2^2*xSUM2), clam[20] -> 
   -((gb^2*gt^4*k^2*Nc*((LSQ2 - LSU2)*(2*xSQD2 - 4*(rSQ2 + xSQM2) - 
         2*LQ2*(rSU2 - xSQD2 + 2*xSQM2)) + 
       (4 - LSQ2 - 3*LSU2 + 2*(LQ2 + (LMUE2*rMUE2*((LSQ2 - LSU2)*rMUE2*rSQ2 + 
               2*xSDM2^2) + xSDM2*((LSQ2 - LSU2)*rSD2*rSQ2 - (1 + LQ2)*xSDM2*
                (xSQD2 - 2*xSQM2)))/(rSQ2*xSDM2^2)))*xSQU2 + 
       2*(LSD2*rSD2*(LSQ2 - ((LSQ2 - LSU2)*(rSD2 - 2*xSDM2)*xSQU2)/xSDM2^2 - 
           (LSU2*rSQ2 + xSQU2)/rSQ2) + xSUM2*(LSQ2^2 - LSU2^2 + 
           2*Li21m[rMUE2/rSQ2] - 2*Li21m[rMUE2/rSU2]))))/
     (refscale2*xSQU2^2)), clam[31] -> 
   -((gb^2*gt^4*k^2*Nc*(4*LSQ2^2 - 2*(2 + LA02 + 2*LQ2 + LSD2)*
        (LSQ2 - LSU2) - 4*LSU2^2 + 8*Li21m[rMUE2/rSQ2] - 
       8*Li21m[rMUE2/rSU2] + (2*((rA02 - xSQD2)*Phi[rA02, rSQ2, rSD2] - 
          (rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2]))/rSD2))/
     (refscale2*xSQU2)), clam[9] -> 
   (4*gb^2*gt^4*k^2*Nc*(2*(LSQ2 - LSU2)*(2*(2 - LMUE2 + LQ2)*rSQ2 + 
        (2*LMUE2 - LSQ2 - LSU2)*xSQM2) - (4 + 2*LQ2 - LSQ2 - LSU2)*
       (2 + LSQ2 - LSU2)*xSQU2 - 2*(2*xSQM2 - xSQU2)*(Li21m[rMUE2/rSQ2] - 
        Li21m[rMUE2/rSU2])))/(refscale2^2*xSQU2^3), 
  clam[5] -> 
   -(gb^2*gt^4*k^2*Nc*(2*(xSDM2*xSQU2*(6*rSQ2*xSDM2*(xSQD2 - 3*xSQM2) + 
           (2*rSQ2^2 + (-7*rSQ2 - xSDM2)*xSQD2 + (5*rSQ2 + 2*xSDM2)*xSQM2)*
            xSQU2) + LSD2*rSD2*(xSQU2*(6*rSQ2*xSDM2^2 - 
             (xSDM2^2 + 2*rSQ2*(rSQ2 + xSQD2 - 2*xSQM2))*xSQU2) - 
           (LSQ2 - LSU2)*rSQ2*(2*xSDM2^2*(3*rSQ2 - 2*xSQU2) - 
             (rSD2 - 2*xSDM2)*(2*rSQ2 - xSQU2)*xSQU2))) - 
       2*(LQ2*xSDM2^2*(xSQU2*((xSQD2 - 2*xSQM2)*xSQU2 - 
             2*rSQ2*(3*xSQD2 - 6*xSQM2 + xSQU2)) + LSU2*rSQ2*
            (xSQU2*(4*xSQD2 - 8*xSQM2 + xSQU2) - 2*rSQ2*(3*xSQD2 - 6*xSQM2 + 
               xSQU2))) + LMUE2*rMUE2*(2*xSDM2^2*(3*rSQ2 - xSQU2)*xSQU2 - 
           rMUE2*rSQ2*(2*xSQU2^2 + (LSQ2 - LSU2)*(6*xSDM2^2 - (2*rSQ2 - 
                 xSQU2)*xSQU2)))) + rSQ2*xSDM2*
        (LSU2*(12*rSQ2*xSDM2*(3*rSD2 + 4*xSQD2 - 3*(rSQ2 + xSQM2)) + 
           2*(2*rSD2*(rSQ2 - 7*xSDM2) + xSDM2*(19*rSQ2 - 18*xSQD2 + 14*
                xSQM2))*xSQU2 - (2*rSD2 + 9*xSDM2)*xSQU2^2) + 
         LSQ2*(xSQU2*(2*rSD2*(8*xSDM2 + xSQU2) + xSDM2*(8*((3 + LQ2)*xSQD2 - 
                 2*(1 + LQ2)*xSQM2) - (1 - 2*LQ2)*xSQU2)) - 
           2*(rSQ2*(6*xSDM2*((1 + LQ2)*xSQD2 + (-3 - 2*LQ2)*xSQM2) + 
               (2*rSD2 + (13 + 2*LQ2)*xSDM2)*xSQU2) + LSQ2*xSDM2*
              (3*xSQM2 - xSQU2)*xSUM2)) + 2*xSDM2*(3*xSQM2 - xSQU2)*xSUM2*
          (LSU2^2 - 2*Li21m[rMUE2/rSQ2] + 2*Li21m[rMUE2/rSU2]))))/
    (2*refscale2^2*rSQ2*xSDM2^2*xSQU2^4), 
  clam[6] -> -((gb^2*gt^4*k^2*Nc*(8*(3 - LA02 + 2*LQ2 - LSQ2)*(LSQ2 - LSU2)*
        rSQ2 + xSQU2*(-((12 - 4*LA02 + 8*LQ2 - LSQ2 - 3*LSU2)*
           (2 + LSQ2 - LSU2)) - 6*Li21m[rSQ2/rSU2])))/(refscale2^2*xSQU2^3)), 
  clam[1] -> (gb^2*gt^4*k^2*Nc*
     ((LQ2*(2*LSU2*rSQ2*(3*rSQ2 - 2*xSQU2) + (6*rSQ2 - xSQU2)*xSQU2))/rSQ2 + 
      (3*(LSQ2 - LSU2)*(LSQ2 + LSU2)*xSQD2^3 - 
        6*xSQD2*((LSD2*(LSQ2 - LSU2)*rSD2 + 2*LSU2*rSQ2)*(rSD2 - rSU2) + 
          (2 + LQ2)*LSQ2*rSQ2*xSQD2) + 
        2*(LSD2*(LSQ2 - LSU2)*rSD2*(rSD2 - rSU2) + 
          xSQD2*(4*LSQ2^2*rSQ2 + LSU2*(5*rSD2 - 4*LSQ2*rSQ2 + rSU2) + 
            ((2*(1 + LQ2) - 3*LSQ2)*LSQ2 + 3*LSU2^2)*xSQD2))*xSQU2 - 
        (LSQ2*(2*(LSQ2 - LSU2)*(rSQ2 - xSQD2) - 3*xSQD2) + 
          (LSD2*rSD2*xSQD2)/rSQ2)*xSQU2^2)/xSQD2^2 + 
      xSQU2*(12 - xSQU2/rSQ2 - (4*(LSQ2*rSQ2*xSDM2 + LMUE2*rMUE2*xSQD2 - 
           LSD2*rSD2*xSQM2)*(2*(LSQ2 - LSU2)*rSQ2 - (2 + LSQ2 - LSU2)*xSQU2))/
         (xSDM2*xSQD2*xSQM2)) + 
      (6*((rSD2 - rSU2)^2*(Li21m[rSD2/rSQ2] - Li21m[rSD2/rSU2]) + 
         xSQU2^2*Li21m[rSQ2/rSU2]))/xSQD2))/(refscale2^3*xSQU2^4), 
  clam[15] -> (gb^2*gt^4*k^2*Nc*((LSQ2 - LSU2)*rSQ2*
       (xSDM2*(4*LSD2*rSD2*(rSD2 - rSU2) + xSQD2*(4*LSQ2*rSQ2 + 
            (2*(1 + LQ2) - 3*(LSQ2 + LSU2))*xSQD2))*xSQM2 + 
        8*rSQ2*xSQD2*(LSQ2*xSDM2 + LMUE2*xSQD2)*xSQU2) - 
      xSQM2*(2*(LSD2*rSD2*((4*LSQ2 - 4*LSU2)*rSQ2 + xSDM2)*xSQD2 + 
          (4*LMUE2*(LSQ2 - LSU2)*rSQ2 + (1 + LQ2)*xSDM2)*xSQD2^2 + 
          rSQ2*xSDM2*(2*LSQ2*(LSQ2 - LSU2)*rSQ2 - (2*LSQ2*(LSQ2 - LSU2) + 
              LSU2)*xSQD2))*xSQU2 + 6*rSQ2*xSDM2*
         (xSQD2*(xSQD2 - 2*xSQU2)*Li21m[rSD2/rSQ2] - (rSD2 - rSU2)^2*
           Li21m[rSD2/rSU2] - (2*xSQD2 - xSQU2)*xSQU2*Li21m[rSQ2/rSU2]))))/
    (refscale2^2*rSQ2*xSDM2*xSQD2^2*xSQM2*xSQU2^2), 
  clam[39] -> -(gb^2*gt^4*k^2*Nc*(rSQ2*Phi[rA02, rSQ2, rSD2]*
        ((rA02 - xSQD2)^2 - rDen[rA0, rSD, rSQ]) + 
       rSD2*((rA02 - xSQD2)*(2*LSQ2*rSQ2 - LA02*(rA02 + xSQD2) + 
           LSD2*(rA02 - 2*rSQ2 + xSQD2)) + (2 - LA02 + 2*LQ2 - LSD2)*
          rDen[rA0, rSD, rSQ])))/(2*refscale2*rSD2*rSQ2*rDen[rA0, rSD, rSQ]), 
  clam[18] -> -((gb^2*gt^4*k^2*Nc*((rA02 - xSQD2)*xSQU2*
        (rSD2*(2*LSQ2*rSQ2 - LA02*(rA02 + xSQD2) + 
           LSD2*(rA02 - 2*rSQ2 + xSQD2)) + rSQ2*(rA02 - xSQD2)*
          Phi[rA02, rSQ2, rSD2]) - ((2 - LA02 + 2*LQ2 - LSD2)*rSD2*
          ((LSQ2 - LSU2)*rSQ2 - xSQU2) + rSQ2*(rA02 + rSD2 - rSU2)*
          (Phi[rA02, rSQ2, rSD2] - Phi[rA02, rSU2, rSD2]))*
        rDen[rA0, rSD, rSQ]))/(refscale2^2*rSD2*rSQ2*xSQU2^2*
      rDen[rA0, rSD, rSQ])), clam[3] -> 
   -(gb^2*gt^4*k^2*Nc*(6*(LSQ2 - LSU2)*(2*(2 + LQ2)*rSQ2 - 
         LA02*(rA02 + xSQD2) + LSD2*(rA02 - 2*rSQ2 + xSQD2)) - 
       4*(6 + (2 - LA02 - LSD2)*LSQ2 + LQ2*(3 + 2*LSQ2 - 2*LSU2) - 
         (5 - LA02 - LSD2)*LSU2)*xSQU2 + 
       (xSQU2^2*(2 - LA02 + 2*LQ2 - LSD2 + ((rA02 - xSQD2)*
            (2*LSQ2*rSQ2 - LA02*(rA02 + xSQD2) + LSD2*(rA02 - 2*rSQ2 + 
               xSQD2)))/rDen[rA0, rSD, rSQ]))/rSQ2 - 
       (Phi[rA02, rSQ2, rSD2]*(xSQU2*(4*rA02 - 4*xSQD2 + xSQU2) - 
           ((rA02 - xSQD2)^2*xSQU2^2)/rDen[rA0, rSD, rSQ] + 
           6*rDen[rA0, rSD, rSQ]) + 2*Phi[rA02, rSU2, rSD2]*
          ((rA02 + rSD2 - rSU2)*xSQU2 - 3*rDen[rA0, rSD, rSU]))/rSD2))/
    (2*refscale2^3*xSQU2^4), clam[23] -> 
   -((gb^2*gt^4*k^2*Nc*(rSD2*((LSQ2 - LSU2)*(2*(2 + LQ2)*rSQ2 - 
           LA02*(rA02 + xSQD2) + LSD2*(rA02 - 2*rSQ2 + xSQD2)) - 
         2*(2 + LQ2 - LSU2)*xSQU2) - Phi[rA02, rSQ2, rSD2]*
        rDen[rA0, rSD, rSQ] - Phi[rA02, rSU2, rSD2]*
        ((rA02 + rSD2 - rSU2)*xSQU2 - rDen[rA0, rSD, rSU])))/
     (refscale2*rSD2*xSQU2^2)), clam[19] -> 
   (gb^2*gt^4*k^2*Nc*
     (rSD2*((LSQ2 - LSU2)*rSQ2*((2 - LA02 + 2*LQ2 - LSD2)*rA02 - 
          2*(2 + LQ2 - LSD2)*rSQ2 + (LA02 - LSD2)*xSQD2) - 
        (2*(1 - LA02 + LQ2)*rA02 - (4 + (1 - 2*LA02)*LSQ2 + 
            2*LQ2*(1 + LSQ2 - LSU2) + (-3 + 2*LA02)*LSU2)*rSQ2)*xSQU2) + 
      rSQ2*(Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] + 
        Phi[rA02, rSU2, rSD2]*((rA02 + rSD2 - rSU2)*xSQU2 - 
          rDen[rA0, rSD, rSU]))))/(refscale2*rSD2*rSQ2*xSQU2^2), 
  clam[10] -> (2*gb^2*gt^4*k^2*Nc*
     (rSD2*(2*(LSQ2 - LSU2)*(2*(2 + LQ2)*rSQ2 - LA02*(rA02 + xSQD2) + 
          LSD2*(rA02 - 2*rSQ2 + xSQD2)) - (8 + (2 - LA02 - LSD2)*LSQ2 + 
          2*LQ2*(2 + LSQ2 - LSU2) - (6 - LA02 - LSD2)*LSU2)*xSQU2) - 
      Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*xSQU2 + 2*rDen[rA0, rSD, rSQ]) - 
      Phi[rA02, rSU2, rSD2]*((rA02 + rSD2 - rSU2)*xSQU2 - 
        2*rDen[rA0, rSD, rSU])))/(refscale2^2*rSD2*xSQU2^3), 
  clam[11] -> (gb^2*gt^4*k^2*Nc*(4*(LSQ2 - LSU2)*(4*LMUE2*rMUE2 - 
        2*(2 + LQ2)*rSQ2 - LA02*(rA02 + xSQD2) + 
        LSD2*(rA02 - 2*rSQ2 + xSQD2) + 2*(LSQ2 + LSU2)*xSQM2) + 
      2*(8 + (2 + LA02 + LSD2)*LSQ2 - 2*LSQ2^2 + 2*LQ2*(2 + LSQ2 - LSU2) - 
        (6 + LA02 + LSD2 - 2*LSU2)*LSU2)*xSQU2 + 8*(2*xSQM2 - xSQU2)*
       (Li21m[rMUE2/rSQ2] - Li21m[rMUE2/rSU2]) - 
      (2*(Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*xSQU2 + 
           2*rDen[rA0, rSD, rSQ]) + Phi[rA02, rSU2, rSD2]*
          ((rA02 + rSD2 - rSU2)*xSQU2 - 2*rDen[rA0, rSD, rSU])))/rSD2))/
    (refscale2^2*xSQU2^3), clam[44] -> gb^2*gt^4*k^2*Nc*
    (2*LQ2^2 - (2 - LSQ2)*LSQ2 - (2 - LSD2)*LSU2 + LA02*(4 - LSD2 + LSU2) - 
     2*LQ2*(LSQ2 + LSU2) - ((rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2])/
      rSD2 + (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - 
        rDen[rA0, rSQ, rSQ]))/rSQ2^2), 
  clam[37] -> (gb^2*gt^4*k^2*Nc*((LSD2 - LSQ2)*((LA02 - LSQ2)*rA02 - 
        2*(2 + LQ2 - LSQ2)*rSQ2) - (4 - LSD2*(4 - LA02 - LSQ2) + 
        (2 - LA02 - LSQ2)*LSQ2 + 2*LQ2*(1 - LSD2 + LSQ2))*xSQD2 + 
      (Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ])/rSD2 + 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
         (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]))/rSQ2^2))/(refscale2*xSQD2^2), 
  clam[7] -> (2*gb^2*gt^4*k^2*Nc*
     (rSQ2*((LSQ2 - LSU2)*rSD2*(2*LA02*xSQD2 + LSQ2*(2*rA02 - 4*rSQ2 + 
            xSQU2) - LSD2*(2*(rA02 - 2*rSQ2 + xSQD2) + xSQU2)) + 
        Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*xSQU2 + 
          2*rDen[rA0, rSD, rSQ]) + Phi[rA02, rSU2, rSD2]*
         ((rA02 + rSD2 - rSU2)*xSQU2 - 2*rDen[rA0, rSD, rSU])) - 
      rSD2*(Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + 2*rDen[rA0, rSQ, rSQ]) + 
        Phi[rA02, rSU2, rSQ2]*(xSQU2*(rA02 + xSQU2) - 
          2*rDen[rA0, rSQ, rSU]))))/(refscale2^3*rSD2*rSQ2*xSQD2*xSQU2^3), 
  clam[27] -> (-2*gb^2*gt^4*k^2*Nc*((LA02 - LSQ2)*(LSQ2 - LSU2)*rSQ2^2 - 
      Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, rSQ]) + 
      Phi[rA02, rSU2, rSQ2]*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + 
        rA02*(-5*rSQ2 + 2*xSQU2) - rDen[rA0, rSQ, rSU])))/
    (refscale2*rSQ2^2*xSQU2), clam[21] -> 
   (2*gb^2*gt^4*k^2*Nc*
     (rSQ2*(rSD2*((LSQ2 - LSU2)*(LSQ2*rA02 - 2*(2 + LQ2)*rSQ2 + LA02*xSQD2 - 
            LSD2*(rA02 - 2*rSQ2 + xSQD2)) + xSQU2*(4 + 5*LSQ2 + 
            LQ2*(2 + 6*LSQ2 - 6*LSU2) - 7*LSU2 - 3*(LSQ2 - LSU2)*
             (LA02 + LSU2) + 6*Li21m[rSQ2/rSU2])) + Phi[rA02, rSQ2, rSD2]*
         rDen[rA0, rSD, rSQ] + Phi[rA02, rSU2, rSD2]*
         ((rA02 + rSD2 - rSU2)*xSQU2 - rDen[rA0, rSD, rSU])) + 
      rSD2*(-(Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + rDen[rA0, rSQ, rSQ])) + 
        Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])))/
    (refscale2*rSD2*rSQ2*xSQU2^2), 
  clam[29] -> (-2*gb^2*gt^4*k^2*Nc*
     (rSQ2*(Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] - 
        Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSU]) + 
      rSD2*(rSQ2*((LSQ2 - LSU2)*(LSQ2*(rA02 - 2*rSQ2) + LA02*xSQD2) + 
          LSQ2*(LA02 - LSU2)*xSQU2 + LSD2*(LSU2*(rA02 - rSD2 - rSU2) - 
            LSQ2*(rA02 - 2*rSQ2 + xSQD2) - LA02*xSQU2)) - 
        Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] + Phi[rA02, rSU2, rSQ2]*
         rDen[rA0, rSQ, rSU])))/(refscale2*rSD2*rSQ2*xSQD2*xSQU2), 
  clam[33] -> -((gb^2*gt^4*k^2*Nc*((LA02 - LSU2)*rSQ2 - 
       (rA02 - rSU2)*Phi[rA02, rSU2, rSQ2] + 
       ((rA02 + xSQU2)*(rSQ2*(2*LSQ2*rSQ2 - LA02*(rA02 + xSQU2) + 
            LSU2*(rA02 - 2*rSQ2 + xSQU2)) + (rA02^2 - rSQ2*xSQU2 + xSQU2^2 + 
            rA02*(-3*rSQ2 + 2*xSQU2))*Phi[rA02, rSU2, rSQ2]))/
        rDen[rA0, rSQ, rSU]))/(refscale2*rSQ2^2)), 
  clam[14] -> (2*gb^2*gt^4*k^2*Nc*
     (rSQ2*((LSQ2 - LSU2)*rSD2*((LSD2 - LSQ2)*(rA02 - 2*rSQ2) - 
          (LA02 - LSD2)*xSQD2) - Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] - 
        Phi[rA02, rSU2, rSD2]*((rA02 + rSD2 - rSU2)*xSQU2 - 
          rDen[rA0, rSD, rSU])) + 
      rSD2*(Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] + 
        Phi[rA02, rSU2, rSQ2]*(xSQU2*(rA02 + xSQU2) - rDen[rA0, rSQ, rSU]))))/
    (refscale2^2*rSD2*rSQ2*xSQD2*xSQU2^2), 
  clam[8] -> (-2*gb^2*gt^4*k^2*Nc*
     (rSQ2*(2*(LSQ2 - LSU2)*((LA02 - LSQ2)*rA02 - 2*(2 + LQ2 - LSQ2)*rSQ2) + 
        (8 + (2 - LA02 - LSQ2)*LSQ2 + 2*LQ2*(2 + LSQ2 - LSU2) - 
          (6 - LA02 - LSQ2)*LSU2)*xSQU2) + Phi[rA02, rSQ2, rSQ2]*
       (rA02*xSQU2 + 2*rDen[rA0, rSQ, rSQ]) + Phi[rA02, rSU2, rSQ2]*
       (xSQU2*(rA02 + xSQU2) - 2*rDen[rA0, rSQ, rSU])))/
    (refscale2^2*rSQ2*xSQU2^3), clam[24] -> 
   (2*gb^2*gt^4*k^2*Nc*
     (rSQ2^2*((LSD2 - LSQ2)*rSD2*(LSU2*(rA02 - rSD2 - rSU2) - 
          LSQ2*(rA02 - 2*rSQ2 + xSQD2) - LA02*xSQU2) + Phi[rA02, rSQ2, rSD2]*
         rDen[rA0, rSD, rSQ] - Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, rSU]) + 
      rSD2*(Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
          (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ]) - Phi[rA02, rSU2, rSQ2]*
         (xSQD2*(rA02^2 + rSQ2*xSQU2 + xSQU2^2 + rA02*(-5*rSQ2 + 2*xSQU2)) - 
          (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]))))/(refscale2^2*rSD2*rSQ2^2*
     xSQD2^2*xSQU2), clam[17] -> 
   (-2*gb^2*gt^4*k^2*Nc*((LSQ2 - LSU2)*rSD2*rSQ2*
       (xSDM2*((LSD2 - LSQ2)*(rA02 - 2*rSQ2) - (LA02 - LSD2)*xSQD2)*xSQM2 + 
        (4*LMUE2*rMUE2*xSQD2 + LSQ2*xSDM2*(4*rSQ2 - xSQM2) - 
          LSD2*(4*rSD2 - xSDM2)*xSQM2)*xSQU2) - 
      xSDM2*xSQM2*(rSQ2*(Phi[rA02, rSQ2, rSD2]*((rA02 - xSQD2)*xSQU2 + 
            rDen[rA0, rSD, rSQ]) - Phi[rA02, rSU2, rSD2]*rDen[rA0, rSD, 
            rSU]) + rSD2*(-(Phi[rA02, rSQ2, rSQ2]*(rA02*xSQU2 + 
             rDen[rA0, rSQ, rSQ])) + Phi[rA02, rSU2, rSQ2]*
           rDen[rA0, rSQ, rSU]))))/(refscale2^2*rSD2*rSQ2*xSDM2*xSQD2*xSQM2*
     xSQU2^2), clam[28] -> (2*gb^2*gt^4*k^2*Nc*
     (rSQ2*(rSD2*xSQD2*(4*Li21m[rMUE2/rSQ2] - 4*Li21m[rMUE2/rSU2]) - 
        Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] + Phi[rA02, rSU2, rSD2]*
         rDen[rA0, rSD, rSU]) - 
      rSD2*(rSQ2*((LSQ2 - LSU2)*((4 + LA02 + 4*LQ2 - 2*LSU2)*xSQD2 + 
            LSQ2*(rA02 - 2*(rSQ2 + xSQD2))) + LSQ2*(LA02 - LSU2)*xSQU2 + 
          LSD2*(LSU2*(rA02 - rSD2 - rSU2) - LSQ2*(rA02 - 2*rSQ2 + xSQD2) - 
            LA02*xSQU2)) - Phi[rA02, rSQ2, rSQ2]*rDen[rA0, rSQ, rSQ] + 
        Phi[rA02, rSU2, rSQ2]*rDen[rA0, rSQ, rSU])))/
    (refscale2*rSD2*rSQ2*xSQD2*xSQU2), 
  clam[32] -> -((gb^2*gt^4*k^2*Nc*(rSD2*Phi[rA02, rSU2, rSQ2]*
        (xSQD2*(rA02 + xSQU2)*(rA02^2 - rSQ2*xSQU2 + xSQU2^2 + 
           rA02*(-3*rSQ2 + 2*xSQU2)) + (rSQ2*xSQD2 - (rSQ2 + xSQD2)*
            (rA02 + xSQU2))*rDen[rA0, rSQ, rSU]) + 
       rSQ2*(rSD2*xSQD2*(rA02 + xSQU2)*(2*LSQ2*rSQ2 - LA02*(rA02 + xSQU2) + 
           LSU2*(rA02 - 2*rSQ2 + xSQU2)) + 
         ((LA02 - LSU2)*rSD2*((LSD2 - LSQ2)*rSQ2 + xSQD2) + 
           rSQ2*(rA02 + rSD2 - rSU2)*Phi[rA02, rSU2, rSD2])*
          rDen[rA0, rSQ, rSU])))/(refscale2^2*rSD2*rSQ2^2*xSQD2^2*
      rDen[rA0, rSQ, rSU])), clam[13] -> 
   (gb^2*gt^4*k^2*Nc*(rSQ2*xSQU2*(rA02 + xSQU2)*(2*LSQ2*rSQ2 - 
        LA02*(rA02 + xSQU2) + LSU2*(rA02 - 2*rSQ2 + xSQU2)) - 
      (rSQ2*((LA02 - LSQ2)*(LSQ2 - LSU2)*rSQ2 - (LA02 - LSU2)*xSQU2) - 
        Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2) - rDen[rA0, rSQ, rSQ]))*
       rDen[rA0, rSQ, rSU] + Phi[rA02, rSU2, rSQ2]*
       (xSQU2*(rA02 + xSQU2)*(rA02^2 - rSQ2*xSQU2 + xSQU2^2 + 
          rA02*(-3*rSQ2 + 2*xSQU2)) - (rA02^2 + 2*xSQU2^2 + 
          rA02*(-5*rSQ2 + 3*xSQU2))*rDen[rA0, rSQ, rSU] + 
        rDen[rA0, rSQ, rSU]^2)))/(refscale2^2*rSQ2^2*xSQU2^2*
     rDen[rA0, rSQ, rSU]), clam[12] -> 
   -((gb^2*gt^4*k^2*Nc*
      (((rSQ2*((LSD2 - LSQ2)*(LSQ2 - LSU2)*rSD2*(rA02 - 2*rSQ2 + xSQD2) - 
            Phi[rA02, rSQ2, rSD2]*rDen[rA0, rSD, rSQ] - Phi[rA02, rSU2, rSD2]*
             ((rA02 + rSD2 - rSU2)*xSQU2 - rDen[rA0, rSD, rSU])))/rSD2 - 
         xSQD2*xSQU2*(LA02 - LSU2 + ((rA02 + xSQU2)*(2*LSQ2*rSQ2 - 
              LA02*(rA02 + xSQU2) + LSU2*(rA02 - 2*rSQ2 + xSQU2)))/
            rDen[rA0, rSQ, rSU]))/rSQ2 - 
       (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 5*rSQ2)*xSQD2 - 
           (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSQ])*rDen[rA0, rSQ, rSU] + 
         Phi[rA02, rSU2, rSQ2]*(xSQD2*xSQU2*(rA02 + xSQU2)*
            (rA02^2 - rSQ2*xSQU2 + xSQU2^2 + rA02*(-3*rSQ2 + 2*xSQU2)) - 
           ((rSQ2 + 2*xSQD2)*xSQU2^2 + rA02*((rA02 - 5*rSQ2)*xSQD2 + 
               (rSQ2 + 3*xSQD2)*xSQU2))*rDen[rA0, rSQ, rSU] + 
           (rSQ2 + xSQD2)*rDen[rA0, rSQ, rSU]^2))/
        (rSQ2^2*rDen[rA0, rSQ, rSU])))/(refscale2^3*xSQD2^2*xSQU2^2))}, 
 XbAbs^2*XtAbs^4*clam[1] + cospdiffXbYb*XbAbs*XtAbs^4*YbAbs*clam[2] + 
  TB2*XtAbs^4*YbAbs^2*clam[3] + XtAbs^4*(TB2*clam[4] + clam[5]/CB2 + 
    clam[6]) + cospdiffXtXbYtYb*XbAbs*XtAbs^3*YbAbs*YtAbs*clam[7] + 
  cospdiffXtYt*XtAbs^3*YtAbs*clam[8] + cospdiffXbXt*XbAbs*XtAbs^3*clam[9] + 
  cospdiffXtYb*XtAbs^3*YbAbs*(TB2*clam[10] + clam[11]) + 
  (CB2*XbAbs^2*XtAbs^2*YtAbs^2*clam[12])/SB2 + (CB2*XtAbs^2*YtAbs^2*clam[13])/
   SB2 + cospdiffXbYt*XbAbs*XtAbs^2*YtAbs*(clam[14] + (CB2*clam[14])/SB2) + 
  XbAbs^2*XtAbs^2*(clam[15] + clam[16]/SB2) + cospdiffXbYb*XbAbs*XtAbs^2*
   YbAbs*clam[17] + (CB2*TB2^2*XtAbs^2*YbAbs^2*clam[18])/SB2 + 
  XtAbs^2*((CB2*TB2^2*clam[19])/SB2 + (TB2*clam[20])/SB2 + clam[21] + 
    clam[22]/SB2 + (CB2*clam[23])/SB2) + 
  (cospdiffXtYt*XbAbs^2*XtAbs*YtAbs*clam[24])/TB2 + 
  cospdiffXtXbYtYb*XbAbs*XtAbs*YbAbs*YtAbs*clam[25] + 
  cospdiffXtYt*XtAbs*YtAbs*(clam[26] + clam[27]/TB2) + 
  cospdiffXbXt*XbAbs*XtAbs*(clam[28] + clam[29]/TB2) + 
  cospdiffXtYb*XtAbs*YbAbs*(TB2*clam[30] + clam[31]) + 
  (XbAbs^2*YtAbs^2*clam[32])/TB2 + (YtAbs^2*clam[33])/TB2 + 
  cospdiffXbYt*XbAbs*YtAbs*(clam[34] + clam[34]/TB2) + 
  XbAbs^2*(clam[35] + clam[36]/SB2 + clam[37]/TB2) + 
  cospdiffXbYb*XbAbs*YbAbs*clam[38] + TB2*YbAbs^2*clam[39] + TB2*clam[40] + 
  (TB2*clam[41])/SB2 + clam[42] + clam[43]/SB2 + clam[44]/TB2}


==> anc/dLam_gt6.m <==
{{clam[13] -> gt^6*k^2*(5*(1 + LQ2^2) - 3*(2 - LSQ2)*LSQ2 + 
     2*LQ2*(5 - 3*LSQ2 - 2*LSU2) - 2*(2 - LSU2)*LSU2)*Nc, 
  clam[5] -> 
   -((gt^6*k^2*Nc*((3*(1 - 2*LA02 + 2*LQ2)*xSQU2*(2*(LSQ2 - LSU2)*rSQ2 - 
          (2 + LSQ2 - LSU2)*xSQU2))/2 - ((1 - LA02 + LQ2)*rA02*
         (6*(LSQ2 - LSU2)*rSQ2^3 - 6*(1 + LSQ2 - LSU2)*rSQ2^2*xSQU2 + 
          3*rSQ2*xSQU2^2 + xSQU2^3))/(rSQ2*rSU2)))/(refscale2^2*xSQU2^4)), 
  clam[3] -> (gt^6*k^2*Nc*(8*(6 + 3*LQ2 - 2*LSQ2 - LSU2)*(LSQ2 - LSU2)*
       rSQ2^3 + 2*(1 + LQ2 - LSU2)*xSQU2^3 + 
      rSQ2*((50 - 9*LSQ2^2 + 2*LQ2*(13 + 7*LSQ2 - 7*LSU2) - 
          (38 - 5*LSU2)*LSU2 + 4*LSQ2*(3 + LSU2))*xSQU2^2 - 
        xSQU2*((48 - 25*LSQ2^2 + LQ2*(24 + 38*LSQ2 - 38*LSU2) - 
            (88 - 13*LSU2)*LSU2 + 4*LSQ2*(16 + 3*LSU2))*rSQ2 + 
          6*rSU2*Li21m[rSQ2/rSU2]))))/(refscale2^2*rSQ2*rSU2*xSQU2^3), 
  clam[8] -> (gt^6*k^2*Nc*(2*(2 + LQ2 - LSQ2)*(LSQ2 - LSU2)*rSQ2^3 + 
      (1 + LQ2 - LSU2)*xSQU2^3 + 
      rSQ2*((1 + (19 - 9*LSQ2)*LSQ2 - 9*(2 - LSU2)*LSU2 - 
          LQ2*(1 - 18*LSQ2 + 18*LSU2))*xSQU2^2 - 
        xSQU2*((4 - 11*LSQ2^2 + LQ2*(2 + 20*LSQ2 - 20*LSU2) - 
            (23 - 9*LSU2)*LSU2 + LSQ2*(21 + 2*LSU2))*rSQ2 + 
          6*rSU2*Li21m[rSQ2/rSU2]))))/(refscale2*rSQ2*rSU2*xSQU2^2), 
  clam[1] -> (gt^6*k^2*Nc*(2*(LSQ2 - LSU2)*(6 + 3*LQ2 - 7*LSQ2 + 4*LSU2)*
       rSQ2^3 + (1 + LQ2 - LSU2)*xSQU2^3 + 
      rSQ2*((9 + 3*LQ2 - LSQ2*(3 + 5*LSQ2 - 10*LSU2) - 5*LSU2^2)*xSQU2^2 - 
        xSQU2*((12 - 19*LSQ2^2 + 6*LQ2*(1 + LSQ2 - LSU2) - 
            13*LSU2*(1 + LSU2) + LSQ2*(7 + 32*LSU2))*rSQ2 + 
          2*rSU2*(Li21m[rSQ2/rSU2] - 2*Li21m[rSU2/rSQ2])))))/
    (refscale2^3*rSQ2*rSU2*xSQU2^4), 
  clam[14] -> 
   -(gt^6*k^2*Nc*(xSQM2*(LSU2*rSU2*(rMUE2^3*(15*rSQ2 - 2*xSQU2) - 
           rMUE2^2*(27*rSQ2^2 - 22*rSQ2*xSQU2 + 4*xSQU2^2) + 
           rSU2*(3*rSQ2 - 2*xSQU2)*(4*rSQ2^2 + xSQM2*(-5*rSQ2 + xSQU2))) - 
         2*LSU2^2*rSQ2*rSU2^2*xSQM2*(rSU2 - 2*xSUM2) - 
         xSUM2*(rSQ2^3*(6*xSQM2 - 4*xSQU2) - rSQ2^2*(3*xSQM2^2 + 
             5*xSQM2*xSQU2 - 4*xSQU2^2) - rSQ2*xSQM2*(12*xSQM2^2 - 
             21*xSQM2*xSQU2 + 7*xSQU2^2) + 2*xSQM2*(2*xSQM2 - xSQU2)*xSQU2*
            xSUM2)) - 2*(LQ2*xSQM2^2*(LSU2*rSQ2*rSU2 - (3*rSQ2 - xSQU2)*
            (2*xSQM2 - xSQU2))*xSUM2^2 - 
         LMUE2*(rSQ2*rSU2*((7*LSQ2 + 5*LSU2)*rSQ2*(rSQ2 - 2*xSQM2)*xSQM2^2 + 
             (5*LSQ2 + 3*LSU2)*xSQM2^4 - 2*(2*LSQ2*xSQM2^2 + (3*LSQ2 + LSU2)*
                (rSQ2^2 - 2*rSQ2*xSQM2))*(2*xSQM2 - xSQU2)*xSQU2) + 
           rMUE2*(3*rSQ2^3*(3*xSQM2^2 - 4*xSQM2*xSQU2 + 2*xSQU2^2) - 
             rSQ2^2*(11*xSQM2^3 - 5*xSQM2^2*xSQU2 - 6*xSQM2*xSQU2^2 + 6*
                xSQU2^3) + rSQ2*xSQM2*(-(xSQM2^2*xSQU2) - 8*xSQM2*xSQU2^2 + 6*
                (xSQM2^3 + xSQU2^3)) - 2*xSQM2^2*xSQU2*xSUM2^2))) - 
       rSQ2*(LSQ2*(2*LSU2*rSU2*(2*rMUE2^4 - rSQ2^2*rSU2^2 - 
             rMUE2*rSU2*(rSQ2^2 - 7*rSQ2*xSQM2 + 2*xSQM2^2 + (3*rSQ2 - xSQM2)*
                xSQU2)) + xSUM2*(rSQ2*xSQM2*(19*xSQM2^2 + 5*xSQM2*xSQU2 - 20*
                xSQU2^2) - rSQ2^2*(22*xSQM2^2 - 8*xSQM2*xSQU2 - 12*xSQU2^2) + 
             12*rSQ2^3*xSUM2 - xSQM2^2*(15*xSQM2*xSQU2 - 13*xSQU2^2 - 6*LQ2*
                rSU2*xSUM2))) + 4*rSU2*(LMUE2^2*(2*rMUE2^4 - rSQ2^2*rSU2^2 - 
             rMUE2*rSU2*(rSQ2^2 - 7*rSQ2*xSQM2 + 2*xSQM2^2 + (3*rSQ2 - xSQM2)*
                xSQU2)) + xSUM2^2*(LSQ2^2*rSQ2*(rSQ2 - 2*xSQM2) + 
             (4*rSQ2^2 - 8*rSQ2*xSQM2 + 3*xSQM2^2)*Li21m[rSQ2/rMUE2]) - 
           xSQM2^2*(LQ2^2*xSUM2^2 - (2*(rSQ2^2 - 2*rSQ2*xSQM2 + xSQU2^2) + 4*
                xSQU2*xSUM2 + xSUM2^2)*Li21m[rSU2/rMUE2])))))/
    (2*rSQ2*rSU2*xSQM2^2*xSUM2^2), 
  clam[9] -> -((gt^6*k^2*Nc*(LSQ2*(4*(rSQ2^2/rSU2 + LQ2*xSQM2) - 
         (5 + 2*LQ2 + 6*LSU2)*xSQU2 + 
         2*(rSQ2*(2 + LQ2 + 5*LSU2 + (4*xSQU2)/xSQM2) + LSU2*rMUE2^2*xSQU2*
            (2/xSQM2^2 - xSUM2^(-2))) - rMUE2*(6 - (2*xSQM2)/xSUM2)) - 
       ((2*xSQU2*((2 + LQ2)*rSQ2^2 + (-3*rSQ2 + (1 + LQ2)*(2*xSQM2 - xSQU2))*
             xSQU2 + 2*rSQ2*(xSQM2 + LQ2*xSUM2)))/rSU2 + 
         (LSU2*(2*(rSQ2^2*(2*xSQM2 - xSQU2)*(xSQM2 + 2*xSQU2) + 
              LQ2*rSQ2*xSQM2*(rSU2 + 2*xSQM2)*xSUM2) + 
            xSQM2*(rSQ2*(xSQM2 - 3*xSQU2)*(4*xSQM2 - xSQU2) - 
              2*xSQU2^2*xSUM2)))/(xSQM2*xSUM2))/rSQ2 - 
       2*((LSQ2^2*rSQ2*(3*xSQM2^2 + (2*rSQ2 - 4*xSQM2)*xSQU2))/xSQM2^2 + 
         (LSU2^2*rSU2*(2*xSQM2^2 - (rSQ2 + 2*xSQM2)*xSQU2 + xSQU2^2) + 
           (LMUE2*((LSQ2 - LSU2)*(2*xSQM2^5 - 2*rSQ2^2*xSQU2^3 - 
                xSQM2*xSQU2*(7*xSQM2^3 - 2*(rSQ2 + xSQU2)*(3*xSQM2^2 + 
                    2*rSQ2*xSQU2) + xSQM2*(3*rSQ2^2 + 8*rSQ2*xSQU2 + 
                    2*xSQU2^2))) + (2*rMUE2*xSQM2*xSQU2*xSUM2*(rSQ2^2*rSU2 - 
                 rMUE2*(rSQ2 + xSQU2)*(rSQ2 + xSUM2)))/(rSQ2*rSU2)))/xSQM2^2)/
          xSUM2^2) - 4*((LSQ2 - LSU2)*Nc*((LSQ2 - LSU2)*rSQ2 - 
           (1 + LQ2 - LSU2)*xSQU2) + xSQM2*(-Li21m[rSQ2/rMUE2] + 
           Li21m[rSU2/rMUE2]))))/(refscale2*xSQU2^2)), 
  clam[4] -> 
   -(gt^6*k^2*Nc*(2*(LSU2^2*rSQ2*rSU2*xSQM2^2*(2*rSQ2^2 - 3*rSQ2*xSQU2 + 
           xSQU2^2)*(4*xSQM2^2 - (rSQ2 + 6*xSQM2)*xSQU2 + 3*xSQU2^2) + 
         LMUE2*((LSQ2 - LSU2)*rSQ2*rSU2*(xSQM2*(8*rSQ2^3 - 19*rSQ2^2*xSQM2 + 
               14*rSQ2*xSQM2^2 + xSQM2^3)*xSQU2^2 + 
             rSQ2*(-4*(rSQ2^2 - rSQ2*xSQM2 - xSQM2^2)*xSQU2^3 + 2*
                (rSQ2 - 2*xSQM2)*xSQU2^4 - 6*((rSQ2 - 2*xSQM2)*xSQM2^4 + 
                 xSQM2^2*(rSQ2^2 - 4*rSQ2*xSQM2 + 5*xSQM2^2)*xSQU2))) + 
           2*rMUE2*xSQU2*(rSQ2*xSQU2*(rSQ2^2 + xSQM2*xSQU2)*(3*xSQM2^2 - 4*
                xSQM2*xSQU2 + 2*xSQU2^2) + rSQ2^2*(3*xSQM2^4 - 9*xSQM2^3*
                xSQU2 + 4*xSQM2^2*xSQU2^2 + 2*xSQM2*xSQU2^3 - 2*xSQU2^4) - 
             xSQM2^2*xSQU2^2*xSUM2^2))) + 
       xSQM2*(LSU2*rSU2*(rSQ2^2*(36*xSQM2^4 - 58*xSQM2^3*xSQU2 + 
             6*xSQM2^2*xSQU2^2 + 28*xSQM2*xSQU2^3 - 4*xSQU2^4) + 
           xSQU2*(4*rSQ2^3*(3*xSQM2^2 - 6*xSQM2*xSQU2 + 2*xSQU2^2) - 
             rSQ2*xSQM2*(12*xSQM2^3 + xSQM2^2*xSQU2 - 32*xSQM2*xSQU2^2 + 23*
                xSQU2^3)) + 2*xSQM2*xSQU2^3*xSUM2^2) - 
         2*xSUM2*(-2*rSQ2^3*(3*xSQM2*xSQU2^2 - 2*xSQU2^3 + 6*LQ2*LSU2*xSQM2^2*
              xSUM2) + xSQM2*((1 + LQ2)*(2*xSQM2 - xSQU2)*xSQU2^3*xSUM2 + 
             rSQ2*xSQU2^2*(2*(6*xSQM2^2 - 5*xSQM2*xSQU2 - 2*xSQU2^2) + 3*LQ2*
                (2*xSQM2 + (1 - LSU2)*xSQU2)*xSUM2)) - rSQ2^2*xSQU2*
            (18*xSQM2^3 - 19*xSQM2^2*xSQU2 + 4*xSQU2^3 + 
             xSQM2*(-7*xSQU2^2 + 3*LQ2*(4*(1 - LSU2)*xSQM2 - LSU2*xSQU2)*
                xSUM2)))) - 
       rSQ2*(LSQ2*((36*rSQ2^2*xSQM2^4 - (8*rSQ2^3 - 20*rSQ2^2*xSQM2 - 55*rSQ2*
                xSQM2^2 - 5*xSQM2^3)*xSQU2^3 + (8*rSQ2^2 - 20*rSQ2*xSQM2 - 7*
                xSQM2^2)*xSQU2^4 + rSQ2*xSQM2^2*xSQU2*(12*rSQ2^2 - 9*xSQM2*
                (4*xSQM2 - xSQU2) - 2*rSQ2*(5*xSQM2 + 32*xSQU2)))*xSUM2 + 
           rSU2*(2*xSQM2^2*(-((3*LQ2 - 5*LSU2)*xSQU2^2) + rSQ2*
                (2*(11*LSU2*rSQ2 + 6*LQ2*xSQM2) - 20*LSU2*xSQU2))*xSUM2^2 - 
             2*LSU2*rMUE2^2*(2*rSQ2 - xSQU2)*xSQU2*(xSQM2^2 - 2*xSUM2^2))) - 
         rSU2*xSUM2^2*(4*LSQ2^2*rSQ2*((2*rSQ2^2 - xSQM2*(3*xSQM2 - 2*xSQU2))*
              xSQU2 + rSQ2*(7*xSQM2^2 - 4*xSQM2*xSQU2 - xSQU2^2)) + 
           xSQM2^2*(8*Nc*(LSQ2*rSQ2 - LSU2*(rSQ2 - xSQU2) - (1 + LQ2)*xSQU2)*
              (2*(LSQ2 - LSU2)*rSQ2 - (2 + LSQ2 - LSU2)*xSQU2) - 
             4*(3*xSQM2^2 - xSQU2^2)*(Li21m[rSQ2/rMUE2] - Li21m[
                rSU2/rMUE2]))))))/(2*refscale2^2*rSQ2*rSU2*xSQM2^2*xSQU2^4*
     xSUM2^2), clam[12] -> 
   (gt^6*k^2*Nc*((Phi[rA02, rSU2, rSQ2]*(1/2 - (rA02 + xSQU2)^2/
           (2*rDen[rA0, rSQ, rSU])) - 
        (2*rSU2^2 + LSQ2*rSQ2*(rA02 - 3*rSQ2 + 2*xSQU2) - 
          LA02*(2*rA02*rSQ2 + rSQ2^2 - (rA02 + rSQ2)*xSQU2 - xSQU2^2) + 
          rSU2*((4 + 6*LQ2)*rSQ2 - 2*LQ2*xSQU2 + LSU2*(rA02 - 2*rSQ2 + 
              3*xSQU2)) - (LSU2*rSU2*(rA02 + xSQU2)*(rA02^2 - 6*rA02*rSQ2 - 
              2*rSQ2^2 + (4*rA02 + 2*rSQ2)*xSQU2 + xSQU2^2) + 
            LSQ2*rSQ2*(rA02*(rA02^2 - 7*rA02*rSQ2 + 2*rSQ2^2) + 
              2*(2*rA02^2 + rA02*rSQ2 + rSQ2^2)*xSQU2 - (rA02 + 3*rSQ2)*xSQU2^
                2) - LA02*(-((5*rA02^2 - 8*rA02*rSQ2 - rSQ2^2)*xSQU2^2) - 
              (5*rA02 + rSQ2)*xSQU2^3 - xSQU2^4 + rA02^2*((2*rA02 - 13*rSQ2)*
                 rSQ2 - (rA02 - 15*rSQ2)*xSQU2)))/rDen[rA0, rSQ, rSU])/
         (2*rSU2^2))/rSQ2 - (Phi[rA02, rSQ2, rSU2]*
        ((3*(rA02^2 - 2*rA02*(2*rSQ2 - xSQU2) + xSQU2^2))/2 - 
         ((rA02^2 - 2*rA02*rSQ2 + xSQU2^2)*(rA02^2 + xSQU2^2 + 
            rA02*(-6*rSQ2 + 4*xSQU2)))/(2*rDen[rA0, rSQ, rSU]) - 
         rDen[rA0, rSQ, rSU]))/rSU2^3))/refscale2, 
  clam[15] -> gt^6*k^2*Nc*(3/2 - (3*(3 + 2*LQ2)*LSQ2)/2 + 
     3*(LA02^2 + LSQ2^2) - ((5 + 2*LQ2)*LSU2)/2 + 2*(LQ2^2 + LSU2^2) + 
     LA02*(7 - 3*(LSQ2 + LSU2)) + Pi^2 - 
     ((1 - LA02 + LQ2)*rA02*(3*rSQ2 - xSQU2))/(rSQ2*rSU2) + 
     (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 7*rSQ2) - rDen[rA0, rSQ, rSQ]))/
      rSQ2^2 + (Phi[rA02, rSU2, rSU2]*(rA02*(rA02 - 6*rSU2) - 
        rDen[rA0, rSU, rSU]))/rSU2^2), 
  clam[7] -> -((gt^6*k^2*Nc*(4*(1 + LQ2) - (1 + LA02 - 2*LQ2)*LSQ2 - 
       3*(LA02 + LSQ2^2) + (LA02 - 2*LQ2 + 5*LSQ2)*LSU2 - 2*LSU2^2 + 
       ((LA02 - LSQ2)*(rA02 - rSQ2)*rSQ2)/rSU2^2 - 
       ((LA02 - LSQ2)*rA02 + 2*(2 - 2*LA02 + 2*LQ2 - LSQ2 + LSU2)*rSQ2)/
        rSU2 + ((2 - LA02 + 2*LQ2 - LSU2)*xSQU2)/rSQ2 - 
       (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 7*rSQ2) - rDen[rA0, rSQ, rSQ]))/
        rSQ2^2 + (xSQU2*(LSQ2*rSQ2*(rA02*(rA02^2 - 8*rA02*rSQ2 + 14*rSQ2^2) + 
             (5*rA02^2 - 20*rA02*rSQ2 + 2*rSQ2^2)*xSQU2 + (9*rA02 - 4*rSQ2)*
              xSQU2^2 + xSQU2^3) + LSU2*rSU2*(rA02*(3*rA02 - 14*rSQ2)*rSQ2 - 
             (rA02^2 - 10*rA02*rSQ2 + 2*rSQ2^2)*xSQU2 + 3*rSQ2*xSQU2^2 + 
             xSQU2^3) - LA02*(rA02 - xSQU2)*((rA02 + rSQ2)*xSQU2^2 + 
             xSQU2^3 + rSQ2*(rA02*(rA02 - 5*rSQ2) + (2*rA02 - rSQ2)*
                xSQU2))) - rSU2^2*Phi[rA02, rSU2, rSQ2]*
          (xSQU2*(rA02 + xSQU2)^2 + rA02*rDen[rA0, rSQ, rSU]))/
        (rSQ2*rSU2^2*rDen[rA0, rSQ, rSU]) + 
       (Phi[rA02, rSQ2, rSU2]*((2*rSQ2 - 5*xSQU2)*(rA02^2 + xSQU2^2) + 
          (xSQU2*(4*rA02*(rA02^2 - 4*rA02*rSQ2 - rSQ2^2)*xSQU2 + xSQU2^4 + 
             rA02^2*((rA02 - 4*rSQ2)^2 + 6*xSQU2^2)))/rDen[rA0, rSQ, rSU] - 
          2*(rA02*(6*rSQ2^2 - 16*rSQ2*xSQU2 + 7*xSQU2^2) + (rSQ2 - 2*xSQU2)*
             rDen[rA0, rSQ, rSU])))/rSU2^3 - 
       (Phi[rA02, rSU2, rSU2]*(rA02*(rA02 - 6*rSU2) - rDen[rA0, rSU, rSU]))/
        rSU2^2))/(refscale2^2*xSQU2^2)), 
  clam[10] -> (gt^6*k^2*Nc*(Phi[rA02, rSQ2, rSQ2]*
       (rA02*(rA02 - 7*rSQ2)*xSQU2 - (rSQ2 + xSQU2)*rDen[rA0, rSQ, rSQ]) - 
      (rSQ2*(rSU2*(-2*(1 - LA02 + LQ2)*rA02*xSQU2^2 + 
           rSQ2*((LSQ2 - LSU2)*((2 - LA02 + 2*LQ2 - LSQ2)*rA02 - 2*
                (2 + LQ2 - LSQ2)*rSQ2)*rSU2 - (2*(1 - LA02 + LQ2)*rA02 - 
               (4 - 3*LSQ2^2 - 5*(1 + LA02)*LSU2 + LSQ2*(3 + 5*LA02 + LSU2) + 
                 2*(LQ2 + LSU2^2))*rSU2)*xSQU2) - rSU2*Phi[rA02, rSU2, rSQ2]*
            rDen[rA0, rSQ, rSU]) + rSQ2*xSQU2*Phi[rA02, rSU2, rSU2]*
          (rA02*(rA02 - 6*rSU2) - rDen[rA0, rSU, rSU])))/rSU2^2))/
    (refscale2*rSQ2^2*xSQU2^2), clam[11] -> 
   (-2*gt^6*k^2*Nc*((6 - LA02 + 6*LQ2 - 3*LSQ2 - 2*LSU2)*(LSQ2 - LSU2) - 
      ((rA02 + xSQU2)*Phi[rA02, rSU2, rSQ2])/rSQ2 - 
      (Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 7*rSQ2) - rDen[rA0, rSQ, rSQ]))/
       rSQ2^2 + (Phi[rA02, rSU2, rSU2]*(rA02^2 - 6*rA02*rSU2 - 
         rDen[rA0, rSU, rSU]))/rSU2^2))/(refscale2*xSQU2), 
  clam[2] -> 
   -((gt^6*k^2*Nc*(((Phi[rA02, rSU2, rSQ2]*(xSQU2*(4*rA02 + 3*xSQU2) + 
            (xSQU2^2*(rA02 + xSQU2)^2)/rDen[rA0, rSQ, rSU] - 
            6*rDen[rA0, rSQ, rSU]))/xSQU2^4 + 
         (LSU2*rSU2*(rA02*(rA02^2 - 8*rA02*rSQ2 + 18*rSQ2^2) + 
             (3*rA02^2 - 16*rA02*rSQ2 + 10*rSQ2^2)*xSQU2 + (5*rA02 - 16*rSQ2)*
              xSQU2^2 + 3*xSQU2^3) - LSQ2*rSQ2*(rA02*(rA02 - 6*rSQ2)*
              (rA02 - 3*rSQ2) + 2*(3*rA02^2 - 13*rA02*rSQ2 + 5*rSQ2^2)*
              xSQU2 + (11*rA02 - 21*rSQ2)*xSQU2^2 + 10*xSQU2^3) - 
           LA02*(rA02^2*rSQ2^2 - rA02*(rA02^2 - 5*rA02*rSQ2 + 8*rSQ2^2)*
              xSQU2 - (3*rA02^2 - 10*rA02*rSQ2 + 5*rSQ2^2)*xSQU2^2 - 
             (5*rA02 - 9*rSQ2)*xSQU2^3 - 3*xSQU2^4))/(rSU2^2*xSQU2^2*
           rDen[rA0, rSQ, rSU]))/(2*rSQ2) - 
       ((Phi[rA02, rSQ2, rSQ2]*(rA02*(rA02 - 7*rSQ2)*xSQU2 - 
            (7*rSQ2 + xSQU2)*rDen[rA0, rSQ, rSQ]))/rSQ2^2 + 
         (2*LSQ2^2*(7*rA02 - 14*rSQ2 + 3*xSQU2) + 4*LSU2^2*(2*rA02 - 4*rSQ2 + 
             3*xSQU2) - LSU2*(2*LSQ2*(11*rA02 - 22*rSQ2 + 9*xSQU2) + 
             (24*rSQ2^3 - 36*rSQ2^2*xSQU2 + (-rA02 + 16*rSQ2 - xSQU2)*
                xSQU2^2)/(rSQ2*rSU2)) + LSQ2*(12*LQ2*rSQ2 + 
             (24*rSQ2^3 - 48*rSQ2^2*xSQU2 - xSQU2^2*(rA02 - 29*rSQ2 + 
                 4*xSQU2))/rSU2^2) + (LA02*xSQU2^2*(5*rSQ2^2 + xSQU2*
                (rA02 - 9*rSQ2 + 3*xSQU2)) + rSU2*(2*(1 + LQ2)*xSQU2^3 - 6*
                rSQ2*(LA02*(LSQ2 - LSU2)*rSU2*(rA02 - xSQU2) - (3 + LQ2)*
                  xSQU2^2) - 12*rSQ2^2*(2*xSQU2 + LQ2*(LSU2*(rSQ2 - xSQU2) + 
                   xSQU2))))/(rSQ2*rSU2^2) + (Phi[rA02, rSQ2, rSU2]*
             (xSQU2*(6*rA02*(rA02 - 4*rSQ2)*rSQ2 - 2*(9*rA02 - 11*rSQ2)*
                 xSQU2^2 - 17*xSQU2^3 + xSQU2*(-9*rA02^2 + 48*rA02*rSQ2 - 
                  8*rSQ2^2 + ((rA02^2 - 2*rA02*(2*rSQ2 - xSQU2) - 
                     (2*rSQ2 - 3*xSQU2)*xSQU2)*(rA02*(rA02 - 4*rSQ2) + 
                     2*(rA02 + rSQ2)*xSQU2 - xSQU2^2))/rDen[rA0, rSQ, 
                    rSU])) + 2*(8*rSQ2^2 - 19*rSQ2*xSQU2 + 12*xSQU2^2)*rDen[
                rA0, rSQ, rSU]))/rSU2^3)/2 - (Phi[rA02, rSU2, rSU2]*
           (rA02*(rA02 - 6*rSU2)*xSQU2 + (4*rSQ2 - 5*xSQU2)*
             rDen[rA0, rSU, rSU]))/rSU2^2)/xSQU2^4))/refscale2^3), 
  clam[6] -> (-2*gt^6*k^2*Nc*(2*(LSQ2 - LSU2)*(3*LA02*rA02 - 
        (2*LSQ2 + LSU2)*(rA02 - 2*rSQ2) - 6*(2 + LQ2)*rSQ2) + 
      (24 - 3*LSQ2^2 + 6*LQ2*(2 + LSQ2 - LSU2) - (18 - LA02 - 2*LSU2)*LSU2 + 
        LSQ2*(6 - LA02 + LSU2))*xSQU2 - (Phi[rA02, rSQ2, rSQ2]*
        (rA02*(rA02 - 7*rSQ2)*xSQU2 - (4*rSQ2 + xSQU2)*rDen[rA0, rSQ, rSQ]))/
       rSQ2^2 + (Phi[rA02, rSU2, rSQ2]*(xSQU2*(rA02 + xSQU2) - 
         2*rDen[rA0, rSQ, rSU]))/rSQ2 - (Phi[rA02, rSU2, rSU2]*
        (rA02*(rA02 - 6*rSU2)*xSQU2 + (2*rSQ2 - 3*xSQU2)*
          rDen[rA0, rSU, rSU]))/rSU2^2))/(refscale2^2*xSQU2^3)}, 
 XtAbs^6*clam[1] + (CB2*XtAbs^4*YtAbs^2*clam[2])/SB2 + 
  XtAbs^4*(clam[3] + clam[4]/SB2 + (CB2*clam[5])/SB2) + 
  (CB2*cospdiffXtYt*XtAbs^3*YtAbs*clam[6])/SB2 + 
  (CB2*XtAbs^2*YtAbs^2*clam[7])/SB2 + 
  XtAbs^2*(clam[8] + clam[9]/SB2 + (CB2*clam[10])/SB2) + 
  (CB2*cospdiffXtYt*XtAbs*YtAbs*clam[11])/SB2 + (CB2*YtAbs^2*clam[12])/SB2 + 
  clam[13] + clam[14]/SB2 + (CB2*clam[15])/SB2}


==> anc/dmbcacf.m <==
(CA*CF*cospsumMUEM3*g3^4*k^2*rG*rMUE*TB*
  (4*LSQ32*rSQ32*xSD3G2^2*(12*rSQ32 + 5*xSQ3G2) - 
   LSD32*xSQ3G2*(4*rSD32*(3*(4 + 3*LQ2)*rSD32 + 5*xSD3G2)*xSQ3G2 + 
     6*LSQ32*rSQ32*xSD3G2*xSQD32) + 3*LSD32^2*xSQ3G2^2*
    (xSD3G2*(2*(rSQ32 + xSQ3G2) - 3*xSQD32) + 
     rSD32*(4*rSQ32 - 2*(xSQ3G2 + xSQD32))) + 
   2*LG2*rG2*xSQD32*((40 - 27*LG2)*rSQ32*xSD3G2 + 
     rG2*(3*LG2*(xSQ3G2 - 5*xSQD32) + 8*(xSQ3G2 + 2*xSQD32))) + 
   6*(LG2*rG2*(-(LSQ32*xSD3G2*(2*(rSQ32*xSD3G2 + xSQ3G2^2) - 
          3*xSQ3G2*xSQD32)) + LSD32*xSQ3G2*(2*xSQ3G2*(rSQ32 + xSQ3G2) - 
         3*xSD3G2*xSQD32 - 4*xSQD32^2) + 6*LQ2*xSQD32*(-(xSQ3G2*xSQD32) + 
         rSQ32*(2*xSD3G2 + xSQD32))) + xSD3G2^2*xSQ3G2*(2*xSQ3G2 + xSQD32)*
      Li21m[rG2/rSD32]) + 
   xSD3G2*(6*LSQ32*(6*LQ2*rSQ32^2*xSD3G2 - LSQ32*(2*rSQ32^2*xSD3G2 + 
         xSQ3G2^3)) + xSQ3G2*(3*(4*(4 + 3*LQ2)*rG2 + 3*LSQ32^2*xSQ3G2)*
        xSQD32 - 6*(xSQ3G2*(2*xSQ3G2 - 3*xSQD32)*Li21m[rG2/rSQ32] - 
         xSQD32^2*Li21m[rSQ32/rSD32])))))/(48*xSD3G2^2*xSQ3G2^2*xSQD32)


==> anc/dmbcfcf.m <==
(CF^2*cospsumMUEM3*g3^4*k^2*rG*rMUE*TB*
  (-(LSD32*xSQ3G2*(2*LSQ32*rSQ32*xSD3G2*(-(rSQ32*(2*xSQ3G2 - xSQD32)) + 
        2*xSD3G2*xSQD32) + xSQ3G2*(2*LSD32*rSQ32^2*xSQ3G2 - 
        ((8 + 4*LQ2 - LSD32)*rSQ32^2 - 2*(8 + 4*LQ2 - 3*LSD32)*rSQ32*xSQ3G2 + 
          4*(1 + LQ2)*xSQ3G2^2)*xSQD32 - (8 - 5*LSD32)*xSQ3G2*xSQD32^2 + 
        2*(2 - LSD32)*xSQD32^3))) + LG2*rG2*xSQD32*
    ((2*xSQ3G2 - xSQD32)*(2*LSD32*(rSD32 + xSD3G2)*xSQ3G2 - 
       2*LSQ32*xSD3G2*(rSQ32 + xSQ3G2) + (LG2 - 4*LQ2)*rG2*xSQD32) + 
     4*xSQD32*(rSQ32*xSD3G2 + rG2*(-5*xSQ3G2 + 3*xSQD32))) - 
   xSD3G2*(LSQ32*xSD3G2*(4*((2 + LQ2)*rSQ32*(rSQ32 - 2*xSQ3G2) + 
         (1 + LQ2)*xSQ3G2^2)*xSQD32 + LSQ32*rSQ32*
        (rSQ32*(2*xSQ3G2 - 3*xSQD32) + 2*xSQ3G2*xSQD32)) + 
     xSQ3G2*xSQD32^2*(4*(2 + LQ2)*rSQ32 - (8 + 4*LQ2 - LSQ32^2)*xSQ3G2 + 
       2*(xSD3G2*Li21m[rG2/rSD32] + xSQ3G2*Li21m[rG2/rSQ32] + 
         xSQD32*Li21m[rSQ32/rSD32])))))/(8*xSD3G2^2*xSQ3G2^2*xSQD32^2)


==> anc/dmbcfew.m <==
(AtAbs*CF*cospsumAtMUE*g3^2*gt^2*k^2*rMUE*TB*
  (LSQ32^2*xSU3G2^2*
    (xSU3M2^2*((xSD3G2*(2*rSQ32^3*xSQ3M2 - 2*rSQ32*xSQ3G2^2*
            (xSQ3G2 + xSQ3M2)) - rSD32*xSQ3G2^2*xSQ3M2*xSQD32)*xSQU32 - 
       2*rSQ32^2*xSD3G2*xSQ3G2*(3*xSQ3M2*xSQU32 + 2*xSQ3G2*xSU3M2)) - 
     xSQ3G2*xSQU32^2*(xSD3G2*xSQ3M2^3*xSU3M2 + 
       rG2*(2*rSD32*rSQ32^3 - 2*rG2*(rSQ32^2 + xSQ3G2*(xSD3G2 - xSQ3M2) - 
           rSQ32*(xSD3G2 - 2*xSQ3G2 + xSQ3M2 + 2*xSQD32))*
          (2*xSQ3M2 - xSQU32) - xSQ3M2*(rSD32*rSQ32*(5*xSQ3M2 - 3*xSQU32) - 
           rG2*(2*xSQ3M2^2 + xSQ3M2*(-5*xSQD32 - 2*xSQU32) + 
             3*xSQD32*xSQU32)) - 2*rSD32*rSQ32^2*(rSU32 - 2*xSU3M2) - 
         (rSQ32*xSD3M2 - rSD32*(rSQ32 - xSQ3M2))*xSQ3M2*xSU3M2))) - 
   xSQ3G2*(LMUE2^2*(rG2 - rMUE2)^2*xSQU32^2*xSU3G2^2*
      (xSD3G2*xSQ3G2*(4*xSQ3M2 - 2*xSQU32) + xSQ3M2*(2*xSQ3G2 - xSQD32)*
        xSU3M2) + LSU32*xSQ3M2^2*
      (LSU32*(2*rSU32*xSD3G2*xSQ3G2*(2*rSQ32*xSQ3M2 - 
           (xSQ3G2 + 4*xSQ3M2 - 3*xSQU32)*xSQU32)*xSU3G2^2 + 
         xSQU32*(2*rG2^2*rSU32*xSD3G2*xSQ3G2 + 
           (rSD32*(rSD32 - rSU32)*xSQ3G2 + rSQ32*xSD3G2*xSQU32)*xSU3G2^2)*
          xSU3M2) - 2*xSD3G2*xSQU32*xSU3G2*
        (2*rSQ32*rSU32^2*(rSU32 - 5*xSU3M2) + rG2^3*(6*rSU32 - 4*xSU3M2) - 
         2*rG2^2*(rSU32*(5*rSQ32 - 2*xSQU32) + (2*rSQ32 - 4*xSQU32)*xSU3M2) - 
         rG2*rSU32*((11*xSQ3M2 - 9*xSQU32)*xSQU32 - 
           2*rSQ32*(rSQ32 + 9*xSU3M2))))) - 
   2*(LSQ32*xSD3G2*xSU3M2*(xSQ3G2*xSQU32*xSU3G2*
        (rSQ32^2*(2*xSQ3G2*(4*xSQ3G2 + xSQ3M2) - (8*xSQ3G2 + xSQ3M2)*
            xSQU32) + 4*xSQ3G2^2*xSQ3M2*xSU3G2 + rSQ32*xSQ3G2*
          (15*xSQ3M2*xSQU32 - 2*xSQ3G2*(8*xSQ3M2 + 3*xSU3G2)))*xSU3M2 - 
       LSU32*rSQ32*xSQ3M2*(rG2^3*(-8*rSQ32^2*(2*xSQ3M2 - xSQU32) + 
           rSQ32*(23*xSQ3M2 - 14*xSQU32)*xSQU32 - 8*xSQ3M2*xSQU32^2 + 
           6*xSQU32^3) + rG2*rSU32*(rG2^3*(4*xSQ3M2 - 2*xSQU32) - 
           8*rSQ32^3*(2*xSQ3M2 - xSQU32) + rSQ32^2*(21*xSQ3M2 - 16*xSQU32)*
            xSQU32 - 3*rSQ32*(xSQ3M2 - 2*xSQU32)*xSQU32^2 - 
           2*xSQ3M2*xSQU32^3) + rG2^2*(24*rSQ32^3*xSQ3M2 - 
           3*rSQ32^2*(4*rSQ32 + 15*xSQ3M2)*xSQU32 + 
           rSQ32*(29*rSQ32 + 23*xSQ3M2)*xSQU32^2 - (20*rSQ32 + xSQ3M2)*
            xSQU32^3 + 3*xSQU32^4) + rSQ32*rSU32^2*
          (rSQ32^2*(4*xSQ3M2 - 2*xSQU32) - xSQ3M2*xSQU32^2 - 
           3*rSQ32*xSQU32*xSU3M2))) + LG2*rG2*xSQU32*
      (LSU32*xSQ3M2^2*(2*xSD3G2*xSQ3G2^2*xSU3G2^2*(rSU32 - 2*xSU3M2) - 
         rSU32*(rG2*xSD3G2*xSQ3G2^2 + (rSQ32*xSD3G2 - 
             xSQ3G2*(2*xSD3G2 + xSQ3G2))*xSU3G2^2)*xSU3M2) + 
       xSQU32*(LMUE2*rG2*xSQ3M2*(rMUE2*xSD3G2*xSQ3G2^2 + 
           (rSQ32*(xSD3G2 + 2*xSQ3G2) - xSD3G2*xSQ3M2 + xSQ3G2*xSQD32)*
            xSU3G2^2)*xSU3M2 - 2*xSQ3G2*xSU3G2^2*
          (LMUE2*rG2*(xSQ3G2*xSQ3M2*(2*xSQ3G2 + xSQ3M2 - 2*xSQD32) + 
             rG2*(xSD3M2 + xSQ3G2)*xSQU32 - rSQ32*(-(xSQ3M2*(2*xSD3M2 - 
                  xSQ3M2 + 2*xSQD32 - 2*xSQU32)) + xSD3G2*xSQU32)) + 
           xSD3G2*xSQ3G2*xSQ3M2*xSU3M2)) + 
       LSQ32*((xSD3G2*(rG2^2 + 3*xSQ3G2^2)*xSQ3M2*xSU3G2^2 + 
           rSQ32*xSQ3G2^2*(rSU32*xSD3G2*xSQ3M2 - xSU3G2*(xSQ3M2*xSU3G2 + 
               xSD3G2*(xSQ3M2 + 2*xSU3G2))))*xSU3M2^2 + 
         xSQ3G2*xSQU32*xSU3G2^2*(rSQ32*xSQ3M2*(rSD32^2 + 
             xSD3M2*(rSU32 + xSD3M2) - rSD32*(rSQ32 + 2*xSD3M2 - 5*xSQ3M2 + 2*
                xSQU32)) + rG2*(2*(rSQ32^2 + xSQ3G2*(xSD3G2 - xSQ3M2) - rSQ32*
                (xSD3G2 - 2*xSQ3G2 + xSQ3M2 + 2*xSQD32))*(2*xSQ3M2 - 
               xSQU32) - xSQ3M2*(2*xSQ3M2^2 + xSQ3M2*(-5*xSQD32 - 2*xSQU32) + 
               3*xSQD32*xSQU32)) + rSD32*(xSQ3M2^2*xSU3M2 - 
             2*rSQ32^2*(xSQU32 + 2*xSU3M2)))))) - 
   xSQU32*(xSQ3G2^2*xSU3G2^2*(xSQ3M2*xSU3M2*
        ((4*(3*rG2 + rMUE2)*xSD3G2 + LSD32*(2*LMUE2*rSD32^2 - 
             (2*LMUE2 - LSD32)*xSD3M2^2))*xSQU32 - 2*LSD32*rSD32^2*
          (LSU32*xSQ3M2 - LSQ32*xSU3M2)) + 4*LQ2*xSD3G2*
        (xSU3M2*(2*rG2*xSQ3M2*xSQU32 + LSQ32*(2*rSQ32^2 + 
             rSQ32*(-2*xSQ3G2 - 5*xSQ3M2) + 2*xSQ3G2*xSQ3M2)*xSU3M2) - 
         LSU32*xSQ3M2^2*(2*rSU32^2 + rSU32*(-2*xSU3G2 - 5*xSU3M2) + 
           2*xSU3G2*xSU3M2))) - 
     2*(LMUE2*rMUE2*xSD3G2*(xSU3G2^2*(LSQ32*(xSQ3M2*(rSQ32^2 - xSQ3G2*xSQ3M2)*
              xSQU32 - rSQ32*xSQ3G2*(2*xSQ3G2*(2*xSQ3M2 - xSQU32) + 3*xSQ3M2*
                xSQU32))*xSU3M2 - 2*LQ2*xSQ3G2^2*xSQU32*
            (2*rG2*(2*xSQ3M2 - xSQU32) - 3*xSQ3M2*xSU3M2)) + 
         xSQ3G2*(LSU32*rSU32*xSQ3G2*xSQ3M2*(xSQ3G2^2*(4*xSQ3M2 - 2*xSQU32) + 
             xSQU32*(-2*xSQ3G2*(5*xSQ3M2 - 3*xSQU32) + 5*xSQ3M2*xSQU32 - 3*
                xSQU32^2 + rSQ32*xSU3M2)) - xSQU32*xSU3G2*
            (6*rG2^3*(2*xSQ3M2 - xSQU32) - 2*(rSQ32*rSU32*
                (xSQ3M2*(5*xSQ3M2 - 4*xSQU32) - rSQ32*(2*xSQ3M2 - xSQU32)) + 
               rG2^2*(10*rSQ32*xSQ3M2 + 6*xSQ3M2^2 + (-5*rSQ32 - 11*xSQ3M2)*
                  xSQU32 + 3*xSQU32^2)) - rG2*(-2*rSQ32^2*(2*xSQ3M2 - 
                 xSQU32) + xSQ3M2*(11*xSQ3M2 - 9*xSQU32)*xSQU32 - rSQ32*
                (22*xSQ3M2 - 4*xSQU32)*xSU3M2)))) - xSQ3G2*xSU3G2^2*
        (xSQU32*((rG2 - rMUE2)^2*(xSD3G2*xSQ3G2*(4*xSQ3M2 - 2*xSQU32) + 
             xSQ3M2*(2*xSQ3G2 - xSQD32)*xSU3M2)*Li21m[rG2/rMUE2] + 
           xSQ3G2*(xSD3M2^2*xSQ3M2*xSU3M2*Li21m[rMUE2/rSD32] - 
             (2*(rSQ32^4 + rG2*xSQ3M2^3 - rSQ32^3*xSQD32) - rG2*
                (2*(rSQ32^2 + xSQ3G2*(xSD3G2 - xSQ3M2) - rSQ32*(xSD3G2 - 
                     2*xSQ3G2 + xSQ3M2 + 2*xSQD32))*(2*xSQ3M2 - xSQU32) - 
                 3*xSQ3M2*xSQD32*xSQU32 + xSQ3M2^2*(5*xSQD32 + 2*xSQU32)) + 
               xSQ3M2*(rSQ32^2 - (rSD32 + rSQ32)*xSQ3M2)*xSU3M2 - rSD32*rSQ32*
                (2*rSQ32^2 + xSQ3M2*(5*xSQ3M2 - 3*xSQU32) - 2*rSQ32*
                  (xSQU32 + 2*xSU3M2)))*Li21m[rG2/rSQ32])) - 
         xSQ3M2*xSU3M2*(xSQ3G2*xSQD32^2*xSU3M2*Li21m[rSD32/rSQ32] - 
           xSQ3M2*((rSD32 - rSU32)^2*xSQ3G2*Li21m[rSD32/rSU32] + 
             xSD3G2*xSQU32*(xSQ3M2*Li21m[rMUE2/rSQ32] + xSQU32*
                Li21m[rSQ32/rSU32]))))))))/(32*refscale*xSD3G2*xSQ3G2^2*
  xSQ3M2^2*xSQU32^2*xSU3G2^2*xSU3M2^2)


==> anc/dmbtrcf.m <==
(CF*cospsumMUEM3*g3^4*k^2*rG*rMUE*TB*TR*
  ((LSD12 + LSD22)*(LSQ32*rSQ32*xSD3G2^2*(6*rSQ32 - xSQ3G2) - 
     LSD32*rSD32*(6*rSD32 - xSD3G2)*xSQ3G2^2) + 
   LSQ32^2*(2*rSQ32*xSD3G2^2*(6*rSQ32 - xSQ3G2) - 3*xSQ3G2^2*xSQD32^2) - 
   LSD32*(LSQ32*(2*xSQ3G2^2*xSQD32*(xSQ3G2 + 2*xSQD32) + 
       6*rSQ32^2*(xSQ3G2^2 + 2*xSQ3G2*xSQD32 - xSQD32^2) - 
       rSQ32*xSQ3G2*(xSQ3G2^2 + 24*xSQ3G2*xSQD32 - xSQD32^2)) - 
     rSD32*xSQ3G2*(6*rSQ32*(xSQD12 + xSQU12) - 
       6*(xSQD32^2 + rG2*(xSQD12 + xSQU12)) + 
       xSQ3G2*((12*LQ2 - 2*(LSQ12 + LSQ22) - LSU12 - LSU22 - LSU32)*
          (6*rSD32 - xSD3G2) - 6*(rSD12 + 4*rSQ12 + 2*rSQ22 - 20*rSQ32 + 
           rSU12 + 22*xSQD32 - xSQU32)))) - 
   xSQD32*(LG2*rG2*((12*LQ2 - LSD12 - LSD22 - LSD32 - 
         2*(LSQ12 + LSQ22 + LSQ32) - LSU12 - LSU22 - LSU32)*
        (11*rSQ32*xSD3G2 + rG2*(xSQ3G2 + 5*xSQD32)) - 
       6*(12*xSQ3G2^2 + 2*xSQ3G2*(rSD12 + 4*rSQ12 + 2*rSQ22 - 20*rSQ32 + 
           rSU12 - xSQD12) - (rSD12 + 4*rSQ12 + 2*rSQ22 - 20*rSQ32 + rSU12 - 
           10*xSQ3G2 - xSQD12)*xSQD32 + xSQD32^2 - (2*xSQ3G2 - xSQD32)*
          (xSQU12 + xSQU32))) + 
     12*(xSQ1G2*(2*(rSQ12 - rSQ32)*xSQ3G2 - (rSQ12 - rSQ32 - xSQ3G2)*xSQD32)*
        Li21m[rG2/rSQ12] + xSQ2G2*(2*(rSQ22 - rSQ32)*xSQ3G2 - 
         (rSQ22 - rSQ32 - xSQ3G2)*xSQD32)*Li21m[rG2/rSQ22])) - 
   12*xSD3G2^2*((rSQ12 - rSQ32)^2*Li21m[rSQ32/rSQ12] + 
     (rSQ22 - rSQ32)^2*Li21m[rSQ32/rSQ22]) - 
   6*(xSQD32*(2*xSD3G2*xSQ3G2*xSQD32 + xSQD32^3)*Li21m[rSQ32/rSD32] + 
     xSD3G2^2*((rSD12 - rSQ32)^2*Li21m[rSQ32/rSD12] + 
       (rSD22 - rSQ32)^2*Li21m[rSQ32/rSD22] + (rSQ32 - rSU12)^2*
        Li21m[rSQ32/rSU12]) + xSQD32*(2*(rSQ22 - rSQ32)*xSQ3G2 - 
       (rSQ22 - rSQ32 - xSQ3G2)*xSQD32 - (2*xSQ3G2 - xSQD32)*xSQU22)*xSU2G2*
      Li21m[rG2/rSU22]) - xSQ3G2^2*
    (LSD32^2*(6*rSQ32^2 + xSQD32*(xSQ3G2 + 8*xSQD32) - 
       rSQ32*(xSQ3G2 + 11*xSQD32)) - 
     12*((rSD32 - rSQ12)^2*Li21m[rSD32/rSQ12] + (rSD32 - rSQ22)^2*
        Li21m[rSD32/rSQ22]) - 6*(rSD32 - rSU22)^2*Li21m[rSD32/rSU22]) - 
   xSD3G2*(6*xSQ3G2*(12*LQ2*rG2 - LSD12*rSD12 - 2*LSQ12*rSQ12 - 
       (LSD22 + 2*LSQ22)*rSQ22 + LSD22*xSQD22)*xSQD32 - 
     LSQ32*rSQ32*(12*xSQD32^2 - xSD3G2*((12*LQ2 - 2*(LSQ12 + LSQ22) - LSU12 - 
           LSU22 - LSU32)*(6*rSQ32 - xSQ3G2) - 6*(rSD12 + 4*rSQ12 + 2*rSQ22 - 
           20*rSQ32 + rSU12 - xSQD12 + xSQD32) + 6*(xSQU12 + xSQU32))) + 
     6*(rSQ32 - rSU22)^2*xSD3G2*Li21m[rSQ32/rSU22]) + 
   6*(xSQD32*(xSD3G2*xSQ3G2*(rSD12 - (20 - LSU22)*rSQ12 + 2*rSQ22 + 
         (4 + LSU32)*rSQ32 + (1 + LSU12)*rSU12 + 24*xSQ1G2 - xSQD12 - 
         xSQD32 - (1 + LSU22)*xSQU12 - (1 + LSU32)*xSQU32) - 
       xSD1G2*((2*rSD12 - 2*rSQ32)*xSD3G2 + xSD1G2*xSQD32)*Li21m[rG2/rSD12] + 
       xSD2G2*(2*rG2*rSD22 - 2*rSQ32*(2*rSQ12 - rSQ32 - xSQ1G2 - xSQD12) + 
         (2*rSQ12 - 2*rSQ32 - xSQ1G2 - xSQD12)*xSQD32)*Li21m[rG2/rSD22] + 
       2*(rSQ32 - rSU12)*xSD3G2*xSU1G2*Li21m[rG2/rSU12] + 
       xSQD32*(xSD3G2^2*Li21m[rG2/rSD32] - xSU1G2^2*Li21m[rG2/rSU12]) - 
       (xSQ3G2*(xSQD32 - 2*xSQU32) + xSQD32*xSQU32)*xSU3G2*
        Li21m[rG2/rSU32]) + xSQ3G2^2*((rSD12 - rSD32)^2*Li21m[rSD32/rSD12] + 
       (rSD22 - rSD32)^2*Li21m[rSD32/rSD22] - 
       xSQD32^2*(2*Li21m[rG2/rSQ32] - Li21m[rSD32/rSQ32]) + 
       (rSD32 - rSU12)^2*Li21m[rSD32/rSU12] + (rSD32 - rSU32)^2*
        Li21m[rSD32/rSU32]) - xSD3G2^2*xSQU32^2*Li21m[rSQ32/rSU32])))/
 (24*xSD3G2^2*xSQ3G2^2*xSQD32)

